Characterizing the performance of continuous-variable Gaussian quantum gates

The required set of operations for universal continuous-variable quantum computation can be divided into two primary categories: Gaussian and non-Gaussian operations. Furthermore, any Gaussian operation can be decomposed as a sequence of phase-space displacements and symplectic transformations. Although Gaussian operations are ubiquitous in quantum optics, their experimental realizations generally are approximations of the ideal Gaussian unitaries. In this work, we study different performance criteria to analyze how well these experimental approximations simulate the ideal Gaussian unitaries. In particular, we find that none of these experimental approximations converge uniformly to the ideal Gaussian unitaries. However, convergence occurs in the strong sense, or if the discrimination strategy is energy bounded, then the convergence is uniform in the Shirokov-Winter energy-constrained diamond norm and we give explicit bounds in this latter case. We indicate how these energy-constrained bounds can be used for experimental implementations of these Gaussian unitaries in order to achieve any desired accuracy.

==> anc/Pure_loss_Choi_state.m <==
function [out] = Pure_loss_Choi_state(eta, dimA)

Choioptr = zeros(dimA^2, dimA^2);
   
for mm=0:dimA-1
    for nn=0:dimA-1
        for kk=0:nn
            vec1=zeros(dimA,1);
            vec2=zeros(1,dimA);
            vec3=zeros(dimA,1);
            vec4=zeros(1,dimA);
            vec1(nn-kk+1:nn-kk+1)=1;
            if kk<=mm
                vec2(mm-kk+1:mm-kk+1)=1;
            end
            vec3(nn+1:nn+1)=1;
            vec4(mm+1:mm+1)=1;
            Choioptr = Choioptr + (sqrt(binomial(nn,kk)*binomial(mm,kk))*(sqrt(eta)^(nn+mm-2*kk))*sqrt(1-eta)^(2*kk))*tensor(vec1*vec2,vec3*vec4);
        end
    end
end

out = Choioptr;
     
     
 end

==> anc/binomial.m <==
%Binomial function

function [out] = binomial(n, k)


if n>=k
    out = nchoosek(n,k);
else
    out =0;
    
end


==> anc/characterizing-approx-CVQgates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    951495,      19358]
NotebookOptionsPosition[    941879,      19188]
NotebookOutlinePosition[    942218,      19203]
CellTagsIndexPosition[    942175,      19200]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Displacement operator", "Chapter"]], "Subchapter",
 CellChangeTimes->{{3.749675955832617*^9, 
  3.74967595864764*^9}},ExpressionUUID->"f34a41b2-200e-495b-9e4d-\
f5798a85d1ff"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plots for the energy-constrained sine distance", \
"Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.764503967409807*^9, 3.764503988879242*^9}, {
  3.7645040294725943`*^9, 
  3.764504051214176*^9}},ExpressionUUID->"91da92f8-1955-4627-b46c-\
d41b26a347f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SD", "[", "E_", "]"}], ":=", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"E", "-", 
              RowBox[{"Floor", "[", "E", "]"}]}], ")"}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            SqrtBox["\[Eta]"], ")"}], 
           RowBox[{"Floor", "[", "E", "]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"E", "-", 
            RowBox[{"Floor", "[", "E", "]"}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            SqrtBox["\[Eta]"], ")"}], 
           RowBox[{"Ceiling", "[", "E", "]"}]]}]}], ")"}], "2"]}]]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"sine", " ", "distance"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SD", "[", "0.06", "]"}], ",", 
     RowBox[{"SD", "[", "0.2", "]"}], ",", 
     RowBox[{"SD", "[", "0.5", "]"}], ",", 
     RowBox[{"SD", "[", "1", "]"}], ",", 
     RowBox[{"SD", "[", "1.4", "]"}], ",", 
     RowBox[{"SD", "[", "2.9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.01", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.05", "]"}], ",", " ", 
      RowBox[{"Dashing", "[", "0.07", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.09", "]"}], ",", "Black"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Magnification", "\[Rule]", 
          RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<\\eta\>\"", ",", "\"\<f(\\eta, E)\>\""}], "}"}]}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.06\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.2\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.5\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=1\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=1.4\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=2.9\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
        RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.91", ",", "0.815"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.749675977852097*^9, 3.749676015551046*^9}, {
  3.764413321884667*^9, 3.764413322424335*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[1]:=",ExpressionUUID->"9bdd8472-a9af-402f-bc32-efaa5efc7068"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwVk2k4lAsDhmU5UooPI+rUQWWrrMexfPK0cZVI2dpOihAOI1nKXpYZ6ghF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         "]]},
       Annotation[#, "Charting`Private`Tag$5405#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwVj3s0lAkDxidCRKzb2mopaUWZihTVerBRiS5CutBHlC1GStMiVAyp04VV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         "]]},
       Annotation[#, "Charting`Private`Tag$5405#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwVVGk41IkDdmQpteQoq113ObYkVinxlqVSo+RKUVuOUk0UsqVQMq5WpSUh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         "]]},
       Annotation[#, "Charting`Private`Tag$5405#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.07], LineBox[CompressedData["
1:eJwVlXk01Xkfx2/kIUvuKGUwKi1KWTIZ2xzv9IRpQkKGlMYW2YvHDEYau5x4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         "]]},
       Annotation[#, "Charting`Private`Tag$5405#4"]& ], 
      TagBox[
       {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.09], LineBox[CompressedData["
1:eJwVlXs41HkbxpUVSpHQoIOyRYhl2SaVu2xjO6BySikhZdpE5dDGRg3j8Ko2
vUpR4qXZnZwPtcVKZqYl5DAywhImpzn8vm9yKIXX+8dzPdfnj/v5476e677X
+AW7nJivoKBwZm7+vyvVxdPiiFgEP6i/b00Ievc8TtXSYyOM7EnhUgTfxMVb
Mp6xIVSMM141x3u+mp7gTMaBKjGwWCAnEA2HNjBDEyFPefamRUJAVS9Il5+5
jokCNW/PQQINW+17kd+lYDKrsN6om8BeRt/MNszAo3SWpfwVQQgt+OzCLi5q
VzjsHrtHIHg1rZA7UYyVW049jgwm2L52tWb84BMciT06PgOChtFUO9aOv9Bz
cNviMFWC7vaJnOjMF+BxFNo7WykcOe/09LU7H+vVsmOktym4prWQ8JmXUMnx
GNrlSSGSLtDxvViLOp7aDT99Crk3/eo7N9TjwHGny7kiOdSOBwffynsNmpaw
b36KHCG9b9LdlzYjduunn5z3y+Evr3EwDmhBUshMhcU3cgTZnD+lzxGi8ZNJ
eXa5DL96jbqIZlvRvEvZcA1TBoddiY12rm247vxoYoeWDBvOtlfX/CbCmLOK
TSBfCo3wL5G0oXZsNWdNtzKlUP9TlJ9o1AHTC9eaQ5dKoSmK5/BYndDlpyCz
UAJhxT5LbnsXirnSyJ8cJXj0T+P3RdrdmB05GnFVNoK4LsPpqKAeKAXeFjtd
GUGE9nd2QUXvQFPRHW7QHYF2EjdBKbwXxR868pWLhxE89bBt05o+8GU1ple2
DMNDOcp76kUfFFVGapXqhgDF6jqDoH6k8VZmcPYMIc5PXWEVTYzRiE86ktpB
HDq2+VzuEzFsi9WrQvcOwnxv48t7fu+Rva2mlv58AL+9sfNYpTgAwOdnM5sB
OFeXF4ZnDkDSGNB6k/se6vezZFZzuh9OG9RXLHqPozr+J6IlgxhYPWbx+ZwY
+VHJ1RapQyj5vHyQxe9HYmzaobP0YQiuHr4WT+sHX15QHi8aRgJ1biiM2YdZ
hvnsfNYIygzR1pbRi5otidFL1kqwrK0lIa7gHZIN9okvNUnAZlhtpvV14xnT
QENwUQqPYzaJAZ+7EOT8+pc0mgz3/1yU16PWiXWGA4I3AhlYaz4KvPntYN56
6/jghByCu3stKn3boHq6/f52RQq77S8csS8XYoUmt0SmRMFMN+8/b/OFMH8W
UXNHhQKjVqp/MksIN+VVH/67mILJ8gyfkwlCZGT778yiUahwemc95S6E1T8f
JPPMKRjwaD96kxYcdlKj8+f+1qvFM4ul14LAsW7HYK853riQ367Wguj0Ql99
bwpukz0ua2abkTPikhRynMKLTRaOyeJmUOy7PYZBFFyk34f35TYj5vl6dmwM
BRLmdtXIthl5FjuEjAIKlqM+qr/faYQNY76xoIhCucPj7VORjXh+mH/JvpRC
qJIJw/JYI5rYjA14SuFH/bXnd69rxGjX7st0HoVlUYUbdYteg57gYm4qoqBj
etFgqKoBgt7j/9KYoaDJoaceelkHp4lve68rEJTZOeudzKmDaNGgzWJFgo+j
W3x2xdRh6Admn6oKAeN6UlnS9josvBZIV9QkGKHYtC9PX2H/5rDB8XUEMZ9K
LnRm1qIrOc6+y2nuXvgdTVeHv7FT60Bb9n6CTqVWUZvu38i7rc8MdCVIXGIQ
8FX2ElHpRdemPQkmSzWlpjdfYu3Dzrer/QmKtumpNrcLcOqpebB/BEGL27f+
D534ENp+nrfxEkHG9CY3PT0+bCv5KePRBBMCnTCFQR7UeJ7lcWwC9XG69+Jf
eSiqZylxbxCYOyTcuJVZjckeUbqcQ6Dda7ZLNakKPr5Z5k+4BF3UrLGlWhVq
xaero/IIlq7MaNqZ9BxpwwpD6iUEJtsj5vFYlbAbNbGyqiSQ0GaKrrhW4PfQ
ccFUFcHBvpqFl1+UQ2Oy6iCfN5fLXA1LO5Ny9H9xu+RWSyC7Litd/PEp2ErR
teGtBKm/MP4oPfAEVPxuL4gIaHebPKLvPYbHQi1KuYNAaq1kt7qvDMbq3GV3
ewiK9wl2qriXIjk5hOPbR3AlldeRwCrB1DK7zSbv5/wqs1a35hSjgdbqXTFC
4LPCSKr170LYpN//ECMj+OsMu8kzMR8ZK5mxjnO9Es9gllZ65kI502q59igB
V3HBkkWTf+Ds2mlu9xiBsfirbbIbBx05NVs5kwRe0geVwx7ZsDe62RQ0RfBz
amCB2a0HeMQ94rdpeq53ssy0A9xvY5mZ0fjsLMG4a2m/06L1+B+4CHkF
         "]]},
       Annotation[#, "Charting`Private`Tag$5405#5"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV1nk4lF8fBnCZSgshKSVUSrQgS1G4SxsVhZT0pohfpCwVZV8KabElhciW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         "]]},
       Annotation[#, "Charting`Private`Tag$5405#6"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.020868113522537562`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKH1TuibRyNXFwXlCs1CalZIDjO9zgt12tqkKhLZ1
cfj59vUBS2U1h3k2Oldmsbk4mBgDwWd1BwYQOOHswMLZJZ/8TtPhwT6+OcZR
zg4iPV6vWEq0HHbe6vqbyo/gr+6+ncGw3QnOf8O7z2Cml5PDD5D5hzUd7oP0
Czk51P22Kjh3Qh2i/7mjw5xFyjv/uKs5mF87mmtyw9Fhg+qT5nlnVeB8mPth
/BYFdtUzV+QdwMoeOTpMnwkEkTIOF/Pj2c9JOjm4rzm6nOGHhMNtkH9DnRzc
QPwIUYf5IP/tc4L4z1jEQd7xY/IZXmc4H+zeSQj+GpB/7js7KOxasC91nRhE
nNvF4YFrvOOsQklIeDi5OIhUTio5yyILD98Pi9YrnL2h4IAe/qBgMbno7HBb
U3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5Nz4PFfPyX1gLODPMh+P2mHHM6fC9IX
Q93DJwbhOzs7pIGAmijcPzA+y+JJVox3neB8cPhUOjkc7N7XZMIsBpGPdXJo
B4WnibRD+/LwU0Y+Tg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeowPkb9PIWM9qo
OUz5xhY/I8XJwe/ixJh/i9Ud0kHuqHNymNzeGnXZRhOi/oyTQ82nDQHZvzTh
7ofxT2haTTrtjuCDw2OBs8N6UMTnajoIf3I8n7bX2eFRhPj2iwnq8PAz0Fop
fIFFDc6HpG8VjPAHAPz9RgY=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkqqhbvDGRB4I+cA43faeO5KW6TkIDH1CmfG
KjcHM5u9QdMOqjhczI9nPyeI4C974aH3v9MVzj+haTXpdLirg/K1R8EMb5Qc
eEHmebg6rPz2suKMA4K/N7/m7cynCP561SfN895qOLQtDz9lxOLmYA4y76Gm
wzwbnSuzwhB8kU+O59N6EfwDtbIW6UfcHE4cdlqbOU/TIfHwZe3Uh24OHvuB
Es81HNZ0385gOI/g35KuSTSaisnfALZfHVU+Xd1hg17eYsY1bg4mxkDwWc3B
oenR8RmXEXxwePxE8CsjVpieFXZ3YOHskk/2U4fz/4MBgj+5vTXqso0mRP9N
NweRHq9XLCVaDqyLJ1kxhiL44HiZ4grn53D+XJB+2sXhUYT49osJ6nA+OL6U
lOD8HcFWEf/VxSHx1+QKcZ+xCDx8YXxY/ML4sPh/05bbbbRbwgE9fQAA9Rro
Zg==
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWIMBLvdHObMBIKfcg4wfsX9H7eMu2Xg/PQ0EJBy
0Juw4IfhPDeHL/s+bk2fJuFgce1orkmFm0MVSL23mEOP1ysWE0c3hxjVCJlz
NaIObcvDTxmxIPgb9fIWMy5xhfN1QeaVuTrsCLaK+K8u4eCmWso0KwPGl3RQ
fdI872yUK9x+h6ZHx2d4uzq8acvtNtotA+e/X7Re4SyHApxfDXLPa0UHialX
ODOaXB089tfKWrirOFRErDA9y+0G55/QtJp0Oh7B3wByX4+bw978mrczU5Uh
9i+C+n+aEjw87mjKrvm/WRHOB1HGzQoO6OEJAIaFjlI=
             "]}]}, 
          Thickness[0.020868113522537562`], StripOnInput -> False]}, {
        ImageSize -> {79.86000830220009, 27.23118306351183}, 
         ImageSize -> {47.91600498132005, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {48., 17.}, PlotRange -> {{0., 47.92}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LVwcvuz7uDXdTNZh562uv6niCL7q
k+Z5Z4VcHFLTQEDGYZ6NzpVZbC4O6SDuMUmI+u/ODge79zWZMEs6TPnGFj/j
jTNE/zQJB58T7LazpyL4DCCQgeB7g+R9neD84q2iv0+XOTnI71qwL3WdpMNG
vbzFjFecHN605XYb7ZZxcGh6dHzGbyeH/yBwXxbCf+zswB8bcN/IXckB5p87
mrJr/jcrw/mPIsS3X3ygCuefOuy0NnOehoP+hAU/DNc5O4j0eL1iKdFyuCld
k2j01wnOb18efsrIB8HfXytrkf7E0SE59o4bs4QGnD9jAn+VGbcanC8KUn9F
xeHzhoDsWepOcP4GkH90EHyY+TB+ZcQK07PFTg5PEhdeM9FXhfMDbwEd9gnB
f5Gl/W36XDVIeIU5Ofz9VvpgjqA63HwYHxxPcgi+MQhII/hg/WJOUPerQ8w3
dnLYbP7jUMoqDQddUPi0OTn8ePv6gOVhTYduoDNNXiL4f2Jyj/7LcobzJaZe
4czY5Qw1XwPOh4U/jD8TBG4qQ8In3xniTjElB1fVUqZZEs4O4Zxi7cb9CvDw
dFtzdDlDhBicbwL2iKgDKNhMBF3gfPT0DABUsUGI
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.03033980582524272], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
            "]]}, 
          Thickness[0.03033980582524272], StripOnInput -> False]}, {
        ImageSize -> {54.930444167704444`, 27.23118306351183}, 
         ImageSize -> {32.95826650062266, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {33., 17.}, PlotRange -> {{0., 32.96}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ/YZ3n8HMKBcH9U8qL2dpyjrA+BX3f9wy7pZz4PFf
PyX1gDMGX2b5Cw89eS04P+CWdE3iJAT/z7fSB3M2ajn8ick9+m8Vgl+yVfT3
6XkI/oN9fHOMZyH4EeLbLzL0OTvMWaS880+6loPqk+Z5Zw85wu2H8WHu3aiX
t5gxxBmDbwwClyXg/L6Ibn9GAXGHkBKV6f8DnB1aFdhVz0wRc5gJAg+d4Hyw
vsOYfBMwQ9RBd8KCH4bPnByqQO7xFoX4J84Zzk84fFk7tRPBb18efspoC4Kv
B9Kv5wLnJ4LUB7rAzYfxYfaD/WuE4LMsnmTFeBThflh4w/wH48P8D+Ojxy+M
DwBj9dh0
             "], {{38.7172, 7.635939999999998}, {35.820299999999996`,
              7.635939999999998}, {38.7172, 12.1297}, {38.7172, 
             7.635939999999998}}}]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQfVO6JtHI1cXhgWu846xCJQcY//zVsDf6tzUcHuzj
m2M8y9lBpMfrFUuJlsNGvbzFjCIIfvvy8FNGOU5wvvm1o7kmNxwdJKZe4cxw
0oDzp7S3Rl2WUYXz+WMD7ht9V3SIEN9+kSENqL9yUsnZJfIO8210rsz6h+B/
3hCQPSvfGc6fCQIrnR2Urz0KZpBRdGAAgRPODsYgEKwE54PVdSLkTUDyl8Ud
jmtaTTqt7uwQoxohc65GFOL+M05wPti+5Qh+8VbR36fDnBxC3l7+OGOhqIOr
ainTLAMnhzMg4CPucDE/nv2cJYK/v1bWIt3FCWKfsbhDNufPBenVMPMQfLC7
HCThfIh+KYcp39jiZ6Q4ObQrsKueMZGGiNsg+LdB8SOKJv/H0SE9DQSk4Pwd
wVYR/9Ul4XyIe8QcgktUpv/3gLlPxEHe8WPymbMIPtj+Hmc4H5Ye1D+pvJzV
KeWAnl4A3FThmA==
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQzbJ4khXjUWeHRpaj/YbTVRxg/PQ0IJim5PAnJvfo
vy5nB+Vrj4IZfBQczoAAC4I/5Rtb/IwlTnB+NufPBenVTg7GINCs6OB9gt12
dq6TA39swH2j74oOt6VrEo1CnRzCOcXaje8rwfm+FyfG/GNWgfPB7hFXhfPB
9uaowfl/v5U+mDNRHeLeWieH18VbRX93azjw+K+fkjrDyUF6XpzmaQNNh5kg
cNDJwdxmb9C0h5oOG/XyFjOKOMP5YP9lIfhPEhdeM5nuDNG/QQMSDsucHfxA
7lPWgIfPDoemR8d/qMH5gbeADvuECD9YeAIAAgiRDA==
             "]}]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.6300000000000001]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.6300000000000001]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.8099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.8099999999999999]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.07`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.09`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.91, 0.815}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], 
     FormBox[
      GraphicsBox[{
        Thickness[0.02566735112936345], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
           "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
           "]]}, 
         Thickness[0.02566735112936345], StripOnInput -> False]}, {
       ImageSize -> {84.40964217517642, 35.400537982565375`}, 
        ImageSize -> {38.95829638854296, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm]},
   AxesOrigin->{0.01, 0},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{746.02734375, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.01, 1}, {0., 0.9999981949893498}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwVk2k4lAsDhmU5UooPI+rUQWWrrMexfPK0cZVI2dpOihAOI1nKXpYZ6ghF
slOWhjGkQ+RQGEvZzTS2kuzE+5aUInx9P57r/n1f1/3IO3haOvHz8fGF/Nz/
WS02sjwSEAHxHZ9Ndz7nYsi0LElqcySyfc00u59xIUijaxpXRiIzXNz8djkX
pj92OeUt0DB6dyRRk8UFb9Kn1cUnGilGwx1SGVwQtb+kznrchrI9sTAdyoW4
ASUtUCMBWnMDr+uOcPHg5Mqk5PUEjGTS0pJMuND2ndBhdiTgilbFN6+DXNiW
VHa8oSbiYYzm3B97uUhTtBMwKrqHQe5E4YoGFyqS+W58qsm4RS/yocpycWBG
Tz9yewZSCvQCMMuBzY2eqx3+GShTivO4MM2Bi7RfuWxnBsh5w8WICQ5i9j3R
ZgVl4sjp6Qe97zlwfyWd9MEtC/yH5DMf8Tgo3xYfL8XORmV0Vu+7FxyYNkXS
nP1yIHksR/R8EgfeMp6X1w0w4GiwOXjUlIMLpmUZVgIFKPMa47APc2AWtNSa
tqsAjSY+MXkmHOwYoquoBxWgOqplC/UAB7z8rGGrrYVwykoy22DAgZ5ut3X6
eSZUV+XtolU4WLHR0dcYZeEJ/bWVkwgH7JfLfIVfH2NJsapNvbUb+xR+k6CP
lyPuiZiX07lutM4lGYXt/xf8FG06yC687fmaE5r1Amfu0MWMYrvw5xXzijab
ejgmUoLqdnfBKqWL9FtpAOlh9rtPZycC9djS9v7NkM8oTrgW3InCOw4t/Sot
WNBfnw7FTohe9PRMZLYhVYhRMVXUAe8hbqrNfzrhqPFdiU3pgONsk4nypS6I
JJ141ejdDqrOFdcted1wd464JPKuDUFn5yx5qz897NLtF9AGk8PR7UZWr+Fh
VP7xbm4rVC731DbF8nDQZ2dyv3QrxP2WAmUmenBUr1R9a3ALxJ7yiqKV+mAr
n3b3FPEKEjx6Xl1YP7SPXRdWtX6F7ioLTUbPAHh1VkOi1S9R8KZdu4TyFtYl
b69RNF6CNrB9OYQ6CH8zxlPBpGYEUDSMqCXvYBfiJFwk3AzKLUaUkN8Q9gwu
Pr4Z0ATPxdzXuvLvYU6pGY8caoStcIjd4ov3uCxo2P7UohEQqH0lRx0GpXqs
4eTjBtAcxPi2yYzANvmWtLxUA06f1/cqLB+Bs2CGMSuUDbWj7Q1pDqNoH/EY
dn5Tj1iuke02gTE8GeiRDdtfj2O1z4r9ssbgqtWbw59fB7H07Bmto+PQIomZ
haVanJN2dAqdHkegmhe15lQtikLia9WTJnCo6Ve5vQ9fIDoi5fRlvUkkrImq
yZ96jvpZ1jM6bxJtZY3JK1E1WDVWW+UPm8LeuFnLv3/8i6b/RoduVJiGbtGm
fI3AKsTLWYwEd0wDqnPRcQ2VqHSRE2f7fwC1ZJpmtPoU1GNt11JkZiBueH3p
F8Ny7Nw+xuayZ/BpvWel2+5/4JLYa5bpNIv8EyYLw2KlEPmrJ32fAIGNiY+Z
q0HF+FWCUTojREA54KBiwKViqFUGNN1fS6Cgt6l6/EQxrIW3ffq4gcDtoLLu
RMViZDx0PJQtQ+Dz3iuWhztY0HrzaXqNGoFOFQHDka0snDEX1as/RSA+MPbS
DxYT7vNvzTzPEnhJwXf/JCZCU4vtt9gR6JcclhsLZSJnyvKW90UC5KPj/uHH
mSAikwe3UwkUOntsGvhYiPAaxciIcAJ2p/0zXu4pBFN9f7cxi0B+gW7MxiQG
dIz5ldklBB71L9ncC2Gg5kx98IEnBMI06EHCzgx0RBqroIJA13JmX87vDMwN
HLmuV0dgQ0uuKbvzEfSiLNV28QjE6gzvsBF8BPbQxZviKwTmJc5ePW+bB/Ov
O4Zu85EI/rtCyNcgD7z14zobBEi0Fyu5umzLw8QfLu9F1pJY3zeeNT6Wi3Ux
7noCEiRmtUVLNb1zcVzfd/zLThKSd9d2BdFyMBBPOzBgToK3mdxZdfMBDkmd
eP3wOInvU2cuWDg9APPeFhd3KxI2Ct+87+MBQlJLYpZPkTAM963a/zkbCrn9
vb85kljwWmNXYZsN1wo1T8cAEiKBN8/KiWah2+D7mj3BJGKjVQ6P1GbCoLo+
4UsoiX17uqTT3DIhWnfqGS2SxOciVx3NygyUtIQJMeJIPFuU6po/ko6FQV7q
bB6JRf0TCroaKbhgn61WziCxHN0YcK4xGc0jf9WGMEms7iD92s8kI2WSb0Ks
lITvR9oXnZD7MJpT1dKqJkERTM1XYt5Dvs8X9uJzErkD7b4VmvcgvvD8ZH0d
CQ3XW8Jp/yRieMk62LqZhBflqsH9xwmIFApt9uOQSJTdOhpz4w4I+pGz4JHo
Up6TIKfjYbtOihDuI3Gyz31IzyIeymIMyeRBEm5E97z6L3GIj/fOs39PYlJD
XbGJdRuLkkb6qqMkqIVurh/3xaBVhmNXNUXCNV32fpPKTeikpn8KnyHhwJ9Q
/PlaFDK2ukSYkSS4kvwJy/k0CGdpbaLMkdgV7VXqyYrAZYVlxtt5Epk3zusf
Cw1DX06TYd4CiVIDq+fVgtdxQOlOB3WRxAeLzqCfp0IB408H3WUS7Hct33pC
rkByt9KX1dWf/bBs0mT38+N/OOT3wA==
           "]]}, 
         "Charting`Private`Tag$5405#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwVj3s0lAkDxidCRKzb2mopaUWZihTVerBRiS5CutBHlC1GStMiVAyp04VV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           "]]}, 
         "Charting`Private`Tag$5405#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwVVGk41IkDdmQpteQoq113ObYkVinxlqVSo+RKUVuOUk0UsqVQMq5WpSUh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           "]]}, 
         "Charting`Private`Tag$5405#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Dashing[0.07]], 
          Line[CompressedData["
1:eJwVlXk01Xkfx2/kIUvuKGUwKi1KWTIZ2xzv9IRpQkKGlMYW2YvHDEYau5x4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           "]]}, "Charting`Private`Tag$5405#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Dashing[0.09]], 
          Line[CompressedData["
1:eJwVlXs41HkbxpUVSpHQoIOyRYhl2SaVu2xjO6BySikhZdpE5dDGRg3j8Ko2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           "]]}, 
         "Charting`Private`Tag$5405#5"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwV1nk4lF8fBnCZSgshKSVUSrQgS1G4SxsVhZT0pohfpCwVZV8KabElhciW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           "]]}, 
         "Charting`Private`Tag$5405#6"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.01000000000000000020816681711721685133`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02566735112936345], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
             "]], 
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
             "]]}, 
           Thickness[0.02566735112936345]]}, {
         ImageSize -> {84.40964217517642, 35.400537982565375`}, 
          ImageSize -> {38.95829638854296, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 20], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.01, 1}, {0., 0.9999981949893498}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Dashing[0.07]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Dashing[0.09]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.020868113522537562`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKH1TuibRyNXFwXlCs1CalZIDjO9zgt12tqkKhLZ1
cfj59vUBS2U1h3k2Oldmsbk4mBgDwWd1BwYQOOHswMLZJZ/8TtPhwT6+OcZR
zg4iPV6vWEq0HHbe6vqbyo/gr+6+ncGw3QnOf8O7z2Cml5PDD5D5hzUd7oP0
Czk51P22Kjh3Qh2i/7mjw5xFyjv/uKs5mF87mmtyw9Fhg+qT5nlnVeB8mPth
/BYFdtUzV+QdwMoeOTpMnwkEkTIOF/Pj2c9JOjm4rzm6nOGHhMNtkH9DnRzc
QPwIUYf5IP/tc4L4z1jEQd7xY/IZXmc4H+zeSQj+GpB/7js7KOxasC91nRhE
nNvF4YFrvOOsQklIeDi5OIhUTio5yyILD98Pi9YrnL2h4IAe/qBgMbno7HBb
U3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5Nz4PFfPyX1gLODPMh+P2mHHM6fC9IX
Q93DJwbhOzs7pIGAmijcPzA+y+JJVox3neB8cPhUOjkc7N7XZMIsBpGPdXJo
B4WnibRD+/LwU0Y+Tg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeowPkb9PIWM9qo
OUz5xhY/I8XJwe/ixJh/i9Ud0kHuqHNymNzeGnXZRhOi/oyTQ82nDQHZvzTh
7ofxT2haTTrtjuCDw2OBs8N6UMTnajoIf3I8n7bX2eFRhPj2iwnq8PAz0Fop
fIFFDc6HpG8VjPAHAPz9RgY=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkqqhbvDGRB4I+cA43faeO5KW6TkIDH1CmfG
KjcHM5u9QdMOqjhczI9nPyeI4C974aH3v9MVzj+haTXpdLirg/K1R8EMb5Qc
eEHmebg6rPz2suKMA4K/N7/m7cynCP561SfN895qOLQtDz9lxOLmYA4y76Gm
wzwbnSuzwhB8kU+O59N6EfwDtbIW6UfcHE4cdlqbOU/TIfHwZe3Uh24OHvuB
Es81HNZ0385gOI/g35KuSTSaisnfALZfHVU+Xd1hg17eYsY1bg4mxkDwWc3B
oenR8RmXEXxwePxE8CsjVpieFXZ3YOHskk/2U4fz/4MBgj+5vTXqso0mRP9N
NweRHq9XLCVaDqyLJ1kxhiL44HiZ4grn53D+XJB+2sXhUYT49osJ6nA+OL6U
lOD8HcFWEf/VxSHx1+QKcZ+xCDx8YXxY/ML4sPh/05bbbbRbwgE9fQAA9Rro
Zg==
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWIMBLvdHObMBIKfcg4wfsX9H7eMu2Xg/PQ0EJBy
0Juw4IfhPDeHL/s+bk2fJuFgce1orkmFm0MVSL23mEOP1ysWE0c3hxjVCJlz
NaIObcvDTxmxIPgb9fIWMy5xhfN1QeaVuTrsCLaK+K8u4eCmWso0KwPGl3RQ
fdI872yUK9x+h6ZHx2d4uzq8acvtNtotA+e/X7Re4SyHApxfDXLPa0UHialX
ODOaXB089tfKWrirOFRErDA9y+0G55/QtJp0Oh7B3wByX4+bw978mrczU5Uh
9i+C+n+aEjw87mjKrvm/WRHOB1HGzQoO6OEJAIaFjlI=
              "]}]}, 
           Thickness[0.020868113522537562`]]}, {
         ImageSize -> {79.86000830220009, 27.23118306351183}, 
          ImageSize -> {47.91600498132005, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {48., 17.}, PlotRange -> {{0., 47.92}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LVwcvuz7uDXdTNZh562uv6niCL7q
k+Z5Z4VcHFLTQEDGYZ6NzpVZbC4O6SDuMUmI+u/ODge79zWZMEs6TPnGFj/j
jTNE/zQJB58T7LazpyL4DCCQgeB7g+R9neD84q2iv0+XOTnI71qwL3WdpMNG
vbzFjFecHN605XYb7ZZxcGh6dHzGbyeH/yBwXxbCf+zswB8bcN/IXckB5p87
mrJr/jcrw/mPIsS3X3ygCuefOuy0NnOehoP+hAU/DNc5O4j0eL1iKdFyuCld
k2j01wnOb18efsrIB8HfXytrkf7E0SE59o4bs4QGnD9jAn+VGbcanC8KUn9F
xeHzhoDsWepOcP4GkH90EHyY+TB+ZcQK07PFTg5PEhdeM9FXhfMDbwEd9gnB
f5Gl/W36XDVIeIU5Ofz9VvpgjqA63HwYHxxPcgi+MQhII/hg/WJOUPerQ8w3
dnLYbP7jUMoqDQddUPi0OTn8ePv6gOVhTYduoDNNXiL4f2Jyj/7LcobzJaZe
4czY5Qw1XwPOh4U/jD8TBG4qQ8In3xniTjElB1fVUqZZEs4O4Zxi7cb9CvDw
dFtzdDlDhBicbwL2iKgDKNhMBF3gfPT0DABUsUGI
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.03033980582524272], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
             "]]}, 
           Thickness[0.03033980582524272]]}, {
         ImageSize -> {54.930444167704444`, 27.23118306351183}, 
          ImageSize -> {32.95826650062266, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {33., 17.}, PlotRange -> {{0., 32.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
              0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ/YZ3n8HMKBcH9U8qL2dpyjrA+BX3f9wy7pZz4PFf
PyX1gDMGX2b5Cw89eS04P+CWdE3iJAT/z7fSB3M2ajn8ick9+m8Vgl+yVfT3
6XkI/oN9fHOMZyH4EeLbLzL0OTvMWaS880+6loPqk+Z5Zw85wu2H8WHu3aiX
t5gxxBmDbwwClyXg/L6Ibn9GAXGHkBKV6f8DnB1aFdhVz0wRc5gJAg+d4Hyw
vsOYfBMwQ9RBd8KCH4bPnByqQO7xFoX4J84Zzk84fFk7tRPBb18efspoC4Kv
B9Kv5wLnJ4LUB7rAzYfxYfaD/WuE4LMsnmTFeBThflh4w/wH48P8D+Ojxy+M
DwBj9dh0
              "], {{38.7172, 7.635939999999998}, {
              35.820299999999996`, 7.635939999999998}, {38.7172, 12.1297}, {
              38.7172, 7.635939999999998}}}]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQfVO6JtHI1cXhgWu846xCJQcY//zVsDf6tzUcHuzj
m2M8y9lBpMfrFUuJlsNGvbzFjCIIfvvy8FNGOU5wvvm1o7kmNxwdJKZe4cxw
0oDzp7S3Rl2WUYXz+WMD7ht9V3SIEN9+kSENqL9yUsnZJfIO8210rsz6h+B/
3hCQPSvfGc6fCQIrnR2Urz0KZpBRdGAAgRPODsYgEKwE54PVdSLkTUDyl8Ud
jmtaTTqt7uwQoxohc65GFOL+M05wPti+5Qh+8VbR36fDnBxC3l7+OGOhqIOr
ainTLAMnhzMg4CPucDE/nv2cJYK/v1bWIt3FCWKfsbhDNufPBenVMPMQfLC7
HCThfIh+KYcp39jiZ6Q4ObQrsKueMZGGiNsg+LdB8SOKJv/H0SE9DQSk4Pwd
wVYR/9Ul4XyIe8QcgktUpv/3gLlPxEHe8WPymbMIPtj+Hmc4H5Ye1D+pvJzV
KeWAnl4A3FThmA==
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQzbJ4khXjUWeHRpaj/YbTVRxg/PQ0IJim5PAnJvfo
vy5nB+Vrj4IZfBQczoAAC4I/5Rtb/IwlTnB+NufPBenVTg7GINCs6OB9gt12
dq6TA39swH2j74oOt6VrEo1CnRzCOcXaje8rwfm+FyfG/GNWgfPB7hFXhfPB
9uaowfl/v5U+mDNRHeLeWieH18VbRX93azjw+K+fkjrDyUF6XpzmaQNNh5kg
cNDJwdxmb9C0h5oOG/XyFjOKOMP5YP9lIfhPEhdeM5nuDNG/QQMSDsucHfxA
7lPWgIfPDoemR8d/qMH5gbeADvuECD9YeAIAAgiRDA==
              "]}]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column", Spacings -> 0.01]], {0.91, 
     0.815}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.7643487211144*^9, 3.764348769536339*^9}, 
   3.764349202831182*^9, {3.764350626621613*^9, 3.7643506341053963`*^9}, 
   3.7643506844092817`*^9, 3.7643512044938107`*^9, {3.764352684612082*^9, 
   3.7643526934897623`*^9}, 3.76435274828389*^9, 3.764374022548874*^9, 
   3.764413327526204*^9, 3.7644340322251*^9, 3.764504851013175*^9, {
   3.764509484431698*^9, 3.764509524857477*^9}, 3.786131076519471*^9, 
   3.787184964653955*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"fa1a1964-75fc-41d3-8fd0-9d537a206c95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SD", "[", "0.06", "]"}], ",", 
     RowBox[{"SD", "[", "0.2", "]"}], ",", 
     RowBox[{"SD", "[", "0.5", "]"}], ",", 
     RowBox[{"SD", "[", "1", "]"}], ",", 
     RowBox[{"SD", "[", "1.4", "]"}], ",", 
     RowBox[{"SD", "[", "2.9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.99", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.05", "]"}], ",", " ", 
      RowBox[{"Dashing", "[", "0.07", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.09", "]"}], ",", "Black"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Magnification", "\[Rule]", 
          RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<\\eta\>\"", ",", "\"\<f(\\eta, E)\>\""}], "}"}]}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.06\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.2\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.5\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=1\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=1.4\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=2.9\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
        RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.815"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "20"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.749676101789112*^9, 3.7496761128060493`*^9}, {
  3.76441337177122*^9, 3.764413371859083*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[5]:=",ExpressionUUID->"ed1382d0-6e42-4901-ba7f-e4b34d427ce7"],

Cell[BoxData[
 TemplateBox[{
  "Syntax","stresc",
   "\"Unknown string escape \
\\\\\\!\\(\\*RowBox[{\\\"\\\\\\\"e\\\\\\\"\\\"}]\\).\"",2,5,7,
   24316916969443644924,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.787185037209338*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"a17c4e19-929f-432e-aef8-d0e113c96483"],

Cell[BoxData[
 TemplateBox[{
  "Syntax","stresc",
   "\"Unknown string escape \
\\\\\\!\\(\\*RowBox[{\\\"\\\\\\\"e\\\\\\\"\\\"}]\\).\"",2,5,8,
   24316916969443644924,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.787185037220252*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"603744df-0d3d-4681-84a2-169b970826b5"],

Cell[BoxData[
 TemplateBox[{
  "Syntax","stresc",
   "\"Unknown string escape \
\\\\\\!\\(\\*RowBox[{\\\"\\\\\\\"e\\\\\\\"\\\"}]\\).\"",2,5,9,
   24316916969443644924,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7871850372691*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"459b1e18-0106-43cb-89e2-9a4f2175b0e5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwV03k4FXgXB3DDWCqJaCpLlJ6XzGRSGPGab2SrpBl7k7KFZF/fq9TYGors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         "]]},
       Annotation[#, "Charting`Private`Tag$6254#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwVz3k4FfgaB3CXK0t2DZdJWS5Ki7EcFek7Wo6ryH5JyTYI2SeGypyO5ZSQ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         "]]},
       Annotation[#, "Charting`Private`Tag$6254#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwV0Hs8FvYeB3DpuEwuPSqWWA925tKZTgs1xqealNJRYhzFg4ecF8ltKcQQ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         "]]},
       Annotation[#, "Charting`Private`Tag$6254#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.07], LineBox[CompressedData["
1:eJwV0ns4FXgaB/CDLsaUcUmJGmEmnJ20yqFJ9R2FodGWU4RlkEs7ymWZzoxm
klDWNUfnHOcQa9yV++Vc1pghE3KZ6MLiLGElrPmJDEL2N3+8z/t8/vq+z/N9
9S+EsP0VGQxGEJ0/NvPc2tVt5QRHCi35IpEMu01vT+pQc4O8HYRCGdSU9V31
qfsuBc8L0mX4vd6GZUrdcpJlwuPL0GSYRD6n/pB5SjeFK4PrvI7fd9R1YSLt
qHgZbqUdOjVKfXvQMsQjQobR7nC9ygqCA0be9r+7yqD60bxvcBWBj1g6uFdD
BmlAsdYHNQRO2QdPsB9LIR/vzyiqJXCO7ijblSzFFattjRfEBC9ZDp9F2kiR
GBXLZkgJ1JasMLcuwfa7a7GNMgI9nf+dflQrge6buYRv6wnun/2zcFugBNlW
H77TaCA4Z9HXnWgoAd+Nrd79E0GuW3fGzl4xVC7+yA1pJHjv0ZhMniTGcmXu
+KYHBEY7o4f22ojh2cPtb2wmMLzy1PPAmzocGxEf9nxIMCv/k2tycR3utP7X
alcrQdHAgxAv5zr4TqWoPW0jOF5+KJOjWIfK1WD25XaCcc78wlJNLcLGz5sb
dxJ4atW53fCsRVUDJ6ali6ApIFHx+/dr4X85OyzuMcE+3LbWqarBnfPHWZ/1
0HuZkokHLjXAgV3+g08I6h/mmCwxauA19s5c9IzAVzm7hZVbjbWYHWGf9hLM
NZOTCvbV0PIpje7pI+gQtj/un6lC7raTB5P6CVQ3O25hJFShVLLbyWSQ4N4d
FZMWZhWYZm9VJ+UEP10r3WraVAnDCXZOzhCBpdly97RLJTKSRrIPvyDQN7++
PW+0AjeVI44ujhAo16gG+DEqMBNu5yAYI4gKettkYVSObt1U433jBF0qFsoW
jmUwyhgtevmS4KnYOFP7fClWN1/iRb8iGC5+5FYReB+2jqt7rKdofwo2Rh/4
3MOWqGad0WmCdaVDsZ96leDU7KZXV2cIXjl8vKDtWgwly7POFoTgWE2f5419
RbAIer7/2SyBunxFwlcuxFCE9z3eHIHc0yVhRpoPRvPFJcc3tB/3yNDTbnnI
WcmvmVig/8lJ09u7/ANqVaZVCxYJtP5y2PKNWw7s3rvYZ7NMsBTYkG/vngW2
jVe4/C1BXtXHcSUFIgjtT3uMUW/QZ13354kw5AjbKepmzdetWjEiBDrr7Vii
nogRT7O9RYgOGP6X5grNy7HuPKIjQvU/vBS/oM50l56SJgqh0eXFlVFX5i1X
x/qlw7Xn9NVG6kVtN3++Uzqyn8O3lXqrC/O+4Fg6mEN6rOfUE/I210DtdBwn
w/+epW75+vpvTh0ChKl77zFeJQiI9riwtk+AJ87eFQJqz0e3rL4Z56HXbKNB
FrVqmrNPeQ8PA1vv8fKodefXip408DD6cD6ikjpbZtYwwudhjhVn0079UMmp
R9OWB43t5f1r1EU/Txqn/fMOnHpXlPzXCKyry88onUjDueocziXquyVLIR6f
pME1xXby79S6BUP7RVpp8La7/WskNb7Tf1E/wUWo2EAkpNYI1kwWJXCRKnAw
7aQ2i3xtYt+eim6XdNeD7whYQSUNPu4pOBFvnniYun827teQ3SkQ1/c0WFPL
tThJCi+Skblni+EZ6raR2YE832QETEXNXKZ+Hj9EbvklYe1aYHQhtVLufk83
hwSEVm6uK6MeboxTGFVMwOho/kQttWVjfHVJfTzaPh92bKb2M93AlTPjwVM/
t+MFtcKG8Y82r8eBWXC0dOc67U9hUCGScxNZfQNDe6iDDVbzFvRuQk3lW3Vj
avaO+4yNbbFYCK7mWFD78CQFOZqxaDxkZH2W+smkv6qXIBoHL/0S7k6tRJL0
9x+IRmGWT6EP9VdbY890dNxAkuLd90OpB374sbh1MQrnO9V6k6jDy/4a4+ce
ifZ3Zco8aqHlpKTQ9xqOmH1hlUnNXUx9Ge/3PQwEN3NKqE/qlqZ6OFwFv83g
aSW17ersq2FmBJRXft4opd7AExaqrH+D37zeBrZQh22KnbnBuQKftPSsLure
1NLefM2v8ewX8+5n1IxeNt9XEAa7xR5FOTUkdtmdi6GQmYSwxv7Iv6afEeIe
jE88tvxtijo3UvTlVw6ByE4pyXhNbXdd/y6X4w/1JruuJeqFac2FTPcvETs/
tr5OffQ/WcX8hZlj/wfFu5H/
         "]]},
       Annotation[#, "Charting`Private`Tag$6254#4"]& ], 
      TagBox[
       {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.09], LineBox[CompressedData["
1:eJwV0nk0FXgbB/A7lIzKEOmgouXN8k6MbEX6UlKjdWzJ1GuvBpMlk+vOVIQQ
Kbsu7pAsleW61hvXXKV0DI0ra6GislTzK7twvb/+eM5zPuc85znfc55ng5uv
jacEg8H4ldbXrm23wFIsJkjWynzxxrwO63Suj6hQZ1cdjqpAHeSkNzhuoH53
lKF1ZVcdpmosDXWouyX+Z6Wxsw71m2LJPuri5hefzhjXwXFcxeN36vNXciRH
t9bhSsL2QwPUWet/URpUqcNA6zk1bgnd1yeTxZ0QQHbzuPvZUoKb+Wrv9bMF
qD5VsPq7MgLrsaqRUzYC9L7tYeeXE/hHL07YLhHgN1NFoVslwccO39+5xbWI
CQm3YVQTrMyVe9x9shZKGQvhQj4Bw1RBuG1pLVQnxq4yawgSYsxXKBbVgGO6
XrxKQBAX/nfgy+M1SD5uI99aR5Czo/WfUPF9yJyujfcVEthaNwUpF9zHLPfW
W6kHBJKJwd2Hbe7jpCi+R/iQQNRSu35qnI9drytNTj4i2O+7uamUzUdi4xvT
tY0EzScSbCO38+E+Gif37AnBZ+uCgMLOanDnz9r4NBHkXXIalmJVI+DtMQPN
ZgL3qHu6kwrVKBWcD3vcQvN4PNizoawKnj6cgMh/6H30J4J89lch8dhuQ3MR
gbGSa0d9XyWwba3nizYCnmilfSCzEs6DYoOb7QRHuSmMOOlKLIStCdjRSfMX
L3pJcSqw2rXwsqiLoE/vmkmsfgVuKVrrx/YQ6PSnKmYIylFYte4nrRc039rO
teqHyqGt90V2pJcgNbnvoltrGTYN2WRl9RPwr0t79diUgR37mmPyioA1xN/9
9DkPEdLBZtOvCezMlEw22/Pw8ZzVjymDBEKNLnFbeylaVW9obn1L0DCT7e1t
WwoN9kD+u3cEMiYyuxIfcDG/zDvp8jCBVLWPUp8RF3sPzqtbjBKsibIwFuqX
YEXIQ5WB9wTRQyzJKYliHPokNcz6SGDO/N7rzd+FkDS2tTciBGbLlw30e92D
0a8duu2f6H9ZmztFyt1Ff7DL3aQxAqaSjmtWWAEYD0/PHJwgcBS3V4kG85A1
d7tsaJIg8F+3aIc9uSiXeS+bO03wx+2aLVaOObD69nSX5SzBPb+zsvIns2Fj
6Xyu9wvBVFHElm8cOUjbf+TEILW9VMuFpD0c9B/E3lHqqy2DDBVdDrzs1dbM
UJuPmCrPLeXg8qmX9xXmCCZydnisKssEL8pZ4gB1hqvfTZZMJla1OMfzqcey
Mj7sLkqHo+gIS0gtfNXG7k1JB6cD7o3UwXc1pT1C0qHdr2bYQR22+MHb1DYd
u8nL7k9f51UvmS+bYSNA3kVdc57gw5Nrj4bM2GizdylJoWYeKHlqzk9Dp97S
jZnUubpb33Vnp+H5yrtJOdQT/mEFTlfTMPBoPJhLLVqY01b5OQ1jhpGWTdT5
08MtoXOpWKVU3LNAfUD31r5y41T81Dkn6blAYDDMU3JIT4YdL+u8N7V+kWpc
dEgyHOP2jvhTzyk7B6R7JsPF6vrTi9SJCUUhjrrJ8KvceDONmlfLmtKsT8KN
lB91mql7G2q3ZfclotUh1VFfTKDmrsp7OxGPPdEGMSbUlsz/6ne3xqOyRiSw
oHasKPpPaGE80tVXbDr6db4xaAtxi8ep0ZCPPtTcktLCJc03sHDB63Ie9TMy
r7VO5Tr8uMsqiqjtunmzgsdxGBi4PVRObd71J5MVEIcn+14efEjNdG/Zotl4
DUnydmteUX/DHj1yxiMW2rlmhcqLBPF/hses9oxGZtfzfnVq+9nNMWXiKMjJ
MOU1qXde/AH5KVGYPMs7b0Qd0TP7xrg+EsLtGha21FudogfUxBHQ924450Rt
1y8WJEdGIC/TNc+VulGX4eInG4FYiYzlftSDTD2zFIVwHGuW64ylvnVn8pV4
IhRN4iLppK/7yqaNpNxDsVPvgGk6tapDNE+5OQQbUyKy7lB7/fUsCiqXkPxk
4zMudeF0w5hV4wVIz/21tJq66PhnfpjHH/jX+YvXY+ozC2Xt2p7BcE1IzWyh
Ln3EZlnXB6G9waC1nbp8efPKH8S/wWpaJNFL3Xd4if1thUDwtXwNB6mP+yvb
Lp/0x/cnVpwZpf45KMnOQcUXnLg77M/Ui2EWsRaev0C+3qplhlrTIfBbjUlX
hI8PLi5Su81Nt7nxP+/6P+f1nVQ=
         "]]},
       Annotation[#, "Charting`Private`Tag$6254#5"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV03k4FXgXB3DDW8nIkKSkskwTkkYh8fIdxZ1qyDsIbbaGyk4zZhiVQVoY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         "]]},
       Annotation[#, "Charting`Private`Tag$6254#6"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.020868113522537562`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKH1TuibRyNXFwXlCs1CalZIDjO9zgt12tqkKhLZ1
cfj59vUBS2U1h3k2Oldmsbk4mBgDwWd1BwYQOOHswMLZJZ/8TtPhwT6+OcZR
zg4iPV6vWEq0HHbe6vqbyo/gr+6+ncGw3QnOf8O7z2Cml5PDD5D5hzUd7oP0
Czk51P22Kjh3Qh2i/7mjw5xFyjv/uKs5mF87mmtyw9Fhg+qT5nlnVeB8mPth
/BYFdtUzV+QdwMoeOTpMnwkEkTIOF/Pj2c9JOjm4rzm6nOGHhMNtkH9DnRzc
QPwIUYf5IP/tc4L4z1jEQd7xY/IZXmc4H+zeSQj+GpB/7js7KOxasC91nRhE
nNvF4YFrvOOsQklIeDi5OIhUTio5yyILD98Pi9YrnL2h4IAe/qBgMbno7HBb
U3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5Nz4PFfPyX1gLODPMh+P2mHHM6fC9IX
Q93DJwbhOzs7pIGAmijcPzA+y+JJVox3neB8cPhUOjkc7N7XZMIsBpGPdXJo
B4WnibRD+/LwU0Y+Tg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeowPkb9PIWM9qo
OUz5xhY/I8XJwe/ixJh/i9Ud0kHuqHNymNzeGnXZRhOi/oyTQ82nDQHZvzTh
7ofxT2haTTrtjuCDw2OBs8N6UMTnajoIf3I8n7bX2eFRhPj2iwnq8PAz0Fop
fIFFDc6HpG8VjPAHAPz9RgY=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkqqhbvDGRB4I+cA43faeO5KW6TkIDH1CmfG
KjcHM5u9QdMOqjhczI9nPyeI4C974aH3v9MVzj+haTXpdLirg/K1R8EMb5Qc
eEHmebg6rPz2suKMA4K/N7/m7cynCP561SfN895qOLQtDz9lxOLmYA4y76Gm
wzwbnSuzwhB8kU+O59N6EfwDtbIW6UfcHE4cdlqbOU/TIfHwZe3Uh24OHvuB
Es81HNZ0385gOI/g35KuSTSaisnfALZfHVU+Xd1hg17eYsY1bg4mxkDwWc3B
oenR8RmXEXxwePxE8CsjVpieFXZ3YOHskk/2U4fz/4MBgj+5vTXqso0mRP9N
NweRHq9XLCVaDqyLJ1kxhiL44HiZ4grn53D+XJB+2sXhUYT49osJ6nA+OL6U
lOD8HcFWEf/VxSHx1+QKcZ+xCDx8YXxY/ML4sPh/05bbbbRbwgE9fQAA9Rro
Zg==
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWIMBLvdHObMBIKfcg4wfsX9H7eMu2Xg/PQ0EJBy
0Juw4IfhPDeHL/s+bk2fJuFgce1orkmFm0MVSL23mEOP1ysWE0c3hxjVCJlz
NaIObcvDTxmxIPgb9fIWMy5xhfN1QeaVuTrsCLaK+K8u4eCmWso0KwPGl3RQ
fdI872yUK9x+h6ZHx2d4uzq8acvtNtotA+e/X7Re4SyHApxfDXLPa0UHialX
ODOaXB089tfKWrirOFRErDA9y+0G55/QtJp0Oh7B3wByX4+bw978mrczU5Uh
9i+C+n+aEjw87mjKrvm/WRHOB1HGzQoO6OEJAIaFjlI=
             "]}]}, 
          Thickness[0.020868113522537562`], StripOnInput -> False]}, {
        ImageSize -> {79.86000830220009, 27.23118306351183}, 
         ImageSize -> {47.91600498132005, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {48., 17.}, PlotRange -> {{0., 47.92}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LVwcvuz7uDXdTNZh562uv6niCL7q
k+Z5Z4VcHFLTQEDGYZ6NzpVZbC4O6SDuMUmI+u/ODge79zWZMEs6TPnGFj/j
jTNE/zQJB58T7LazpyL4DCCQgeB7g+R9neD84q2iv0+XOTnI71qwL3WdpMNG
vbzFjFecHN605XYb7ZZxcGh6dHzGbyeH/yBwXxbCf+zswB8bcN/IXckB5p87
mrJr/jcrw/mPIsS3X3ygCuefOuy0NnOehoP+hAU/DNc5O4j0eL1iKdFyuCld
k2j01wnOb18efsrIB8HfXytrkf7E0SE59o4bs4QGnD9jAn+VGbcanC8KUn9F
xeHzhoDsWepOcP4GkH90EHyY+TB+ZcQK07PFTg5PEhdeM9FXhfMDbwEd9gnB
f5Gl/W36XDVIeIU5Ofz9VvpgjqA63HwYHxxPcgi+MQhII/hg/WJOUPerQ8w3
dnLYbP7jUMoqDQddUPi0OTn8ePv6gOVhTYduoDNNXiL4f2Jyj/7LcobzJaZe
4czY5Qw1XwPOh4U/jD8TBG4qQ8In3xniTjElB1fVUqZZEs4O4Zxi7cb9CvDw
dFtzdDlDhBicbwL2iKgDKNhMBF3gfPT0DABUsUGI
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.03033980582524272], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
            "]]}, 
          Thickness[0.03033980582524272], StripOnInput -> False]}, {
        ImageSize -> {54.930444167704444`, 27.23118306351183}, 
         ImageSize -> {32.95826650062266, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {33., 17.}, PlotRange -> {{0., 32.96}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ/YZ3n8HMKBcH9U8qL2dpyjrA+BX3f9wy7pZz4PFf
PyX1gDMGX2b5Cw89eS04P+CWdE3iJAT/z7fSB3M2ajn8ick9+m8Vgl+yVfT3
6XkI/oN9fHOMZyH4EeLbLzL0OTvMWaS880+6loPqk+Z5Zw85wu2H8WHu3aiX
t5gxxBmDbwwClyXg/L6Ibn9GAXGHkBKV6f8DnB1aFdhVz0wRc5gJAg+d4Hyw
vsOYfBMwQ9RBd8KCH4bPnByqQO7xFoX4J84Zzk84fFk7tRPBb18efspoC4Kv
B9Kv5wLnJ4LUB7rAzYfxYfaD/WuE4LMsnmTFeBThflh4w/wH48P8D+Ojxy+M
DwBj9dh0
             "], {{38.7172, 7.635939999999998}, {35.820299999999996`,
              7.635939999999998}, {38.7172, 12.1297}, {38.7172, 
             7.635939999999998}}}]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQfVO6JtHI1cXhgWu846xCJQcY//zVsDf6tzUcHuzj
m2M8y9lBpMfrFUuJlsNGvbzFjCIIfvvy8FNGOU5wvvm1o7kmNxwdJKZe4cxw
0oDzp7S3Rl2WUYXz+WMD7ht9V3SIEN9+kSENqL9yUsnZJfIO8210rsz6h+B/
3hCQPSvfGc6fCQIrnR2Urz0KZpBRdGAAgRPODsYgEKwE54PVdSLkTUDyl8Ud
jmtaTTqt7uwQoxohc65GFOL+M05wPti+5Qh+8VbR36fDnBxC3l7+OGOhqIOr
ainTLAMnhzMg4CPucDE/nv2cJYK/v1bWIt3FCWKfsbhDNufPBenVMPMQfLC7
HCThfIh+KYcp39jiZ6Q4ObQrsKueMZGGiNsg+LdB8SOKJv/H0SE9DQSk4Pwd
wVYR/9Ul4XyIe8QcgktUpv/3gLlPxEHe8WPymbMIPtj+Hmc4H5Ye1D+pvJzV
KeWAnl4A3FThmA==
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQzbJ4khXjUWeHRpaj/YbTVRxg/PQ0IJim5PAnJvfo
vy5nB+Vrj4IZfBQczoAAC4I/5Rtb/IwlTnB+NufPBenVTg7GINCs6OB9gt12
dq6TA39swH2j74oOt6VrEo1CnRzCOcXaje8rwfm+FyfG/GNWgfPB7hFXhfPB
9uaowfl/v5U+mDNRHeLeWieH18VbRX93azjw+K+fkjrDyUF6XpzmaQNNh5kg
cNDJwdxmb9C0h5oOG/XyFjOKOMP5YP9lIfhPEhdeM5nuDNG/QQMSDsucHfxA
7lPWgIfPDoemR8d/qMH5gbeADvuECD9YeAIAAgiRDA==
             "]}]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.6300000000000001]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.6300000000000001]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.8099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.8099999999999999]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.07`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.09`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.9, 0.815}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], 
     FormBox[
      GraphicsBox[{
        Thickness[0.02566735112936345], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
           "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
           "]]}, 
         Thickness[0.02566735112936345], StripOnInput -> False]}, {
       ImageSize -> {84.40964217517642, 35.400537982565375`}, 
        ImageSize -> {38.95829638854296, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm]},
   AxesOrigin->{0.99, 0},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{747.8984375, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.99, 1}, {0., 0.16947895367853627`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwV03k4FXgXB3DDWCqJaCpLlJ6XzGRSGPGab2SrpBl7k7KFZF/fq9TYGors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           "]]}, "Charting`Private`Tag$6254#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwVz3k4FfgaB3CXK0t2DZdJWS5Ki7EcFek7Wo6ryH5JyTYI2SeGypyO5ZSQ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           "]]}, "Charting`Private`Tag$6254#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwV0Hs8FvYeB3DpuEwuPSqWWA925tKZTgs1xqealNJRYhzFg4ecF8ltKcQQ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           "]]}, "Charting`Private`Tag$6254#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Dashing[0.07]], 
          Line[CompressedData["
1:eJwV0ns4FXgaB/CDLsaUcUmJGmEmnJ20yqFJ9R2FodGWU4RlkEs7ymWZzoxm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           "]]}, "Charting`Private`Tag$6254#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Dashing[0.09]], 
          Line[CompressedData["
1:eJwV0nk0FXgbB/A7lIzKEOmgouXN8k6MbEX6UlKjdWzJ1GuvBpMlk+vOVIQQ
Kbsu7pAsleW61hvXXKV0DI0ra6GislTzK7twvb/+eM5zPuc85znfc55ng5uv
jacEg8H4ldbXrm23wFIsJkjWynzxxrwO63Suj6hQZ1cdjqpAHeSkNzhuoH53
lKF1ZVcdpmosDXWouyX+Z6Wxsw71m2LJPuri5hefzhjXwXFcxeN36vNXciRH
t9bhSsL2QwPUWet/URpUqcNA6zk1bgnd1yeTxZ0QQHbzuPvZUoKb+Wrv9bMF
qD5VsPq7MgLrsaqRUzYC9L7tYeeXE/hHL07YLhHgN1NFoVslwccO39+5xbWI
CQm3YVQTrMyVe9x9shZKGQvhQj4Bw1RBuG1pLVQnxq4yawgSYsxXKBbVgGO6
XrxKQBAX/nfgy+M1SD5uI99aR5Czo/WfUPF9yJyujfcVEthaNwUpF9zHLPfW
W6kHBJKJwd2Hbe7jpCi+R/iQQNRSu35qnI9drytNTj4i2O+7uamUzUdi4xvT
tY0EzScSbCO38+E+Gif37AnBZ+uCgMLOanDnz9r4NBHkXXIalmJVI+DtMQPN
ZgL3qHu6kwrVKBWcD3vcQvN4PNizoawKnj6cgMh/6H30J4J89lch8dhuQ3MR
gbGSa0d9XyWwba3nizYCnmilfSCzEs6DYoOb7QRHuSmMOOlKLIStCdjRSfMX
L3pJcSqw2rXwsqiLoE/vmkmsfgVuKVrrx/YQ6PSnKmYIylFYte4nrRc039rO
teqHyqGt90V2pJcgNbnvoltrGTYN2WRl9RPwr0t79diUgR37mmPyioA1xN/9
9DkPEdLBZtOvCezMlEw22/Pw8ZzVjymDBEKNLnFbeylaVW9obn1L0DCT7e1t
WwoN9kD+u3cEMiYyuxIfcDG/zDvp8jCBVLWPUp8RF3sPzqtbjBKsibIwFuqX
YEXIQ5WB9wTRQyzJKYliHPokNcz6SGDO/N7rzd+FkDS2tTciBGbLlw30e92D
0a8duu2f6H9ZmztFyt1Ff7DL3aQxAqaSjmtWWAEYD0/PHJwgcBS3V4kG85A1
d7tsaJIg8F+3aIc9uSiXeS+bO03wx+2aLVaOObD69nSX5SzBPb+zsvIns2Fj
6Xyu9wvBVFHElm8cOUjbf+TEILW9VMuFpD0c9B/E3lHqqy2DDBVdDrzs1dbM
UJuPmCrPLeXg8qmX9xXmCCZydnisKssEL8pZ4gB1hqvfTZZMJla1OMfzqcey
Mj7sLkqHo+gIS0gtfNXG7k1JB6cD7o3UwXc1pT1C0qHdr2bYQR22+MHb1DYd
u8nL7k9f51UvmS+bYSNA3kVdc57gw5Nrj4bM2GizdylJoWYeKHlqzk9Dp97S
jZnUubpb33Vnp+H5yrtJOdQT/mEFTlfTMPBoPJhLLVqY01b5OQ1jhpGWTdT5
08MtoXOpWKVU3LNAfUD31r5y41T81Dkn6blAYDDMU3JIT4YdL+u8N7V+kWpc
dEgyHOP2jvhTzyk7B6R7JsPF6vrTi9SJCUUhjrrJ8KvceDONmlfLmtKsT8KN
lB91mql7G2q3ZfclotUh1VFfTKDmrsp7OxGPPdEGMSbUlsz/6ne3xqOyRiSw
oHasKPpPaGE80tVXbDr6db4xaAtxi8ep0ZCPPtTcktLCJc03sHDB63Ie9TMy
r7VO5Tr8uMsqiqjtunmzgsdxGBi4PVRObd71J5MVEIcn+14efEjNdG/Zotl4
DUnydmteUX/DHj1yxiMW2rlmhcqLBPF/hses9oxGZtfzfnVq+9nNMWXiKMjJ
MOU1qXde/AH5KVGYPMs7b0Qd0TP7xrg+EsLtGha21FudogfUxBHQ924450Rt
1y8WJEdGIC/TNc+VulGX4eInG4FYiYzlftSDTD2zFIVwHGuW64ylvnVn8pV4
IhRN4iLppK/7yqaNpNxDsVPvgGk6tapDNE+5OQQbUyKy7lB7/fUsCiqXkPxk
4zMudeF0w5hV4wVIz/21tJq66PhnfpjHH/jX+YvXY+ozC2Xt2p7BcE1IzWyh
Ln3EZlnXB6G9waC1nbp8efPKH8S/wWpaJNFL3Xd4if1thUDwtXwNB6mP+yvb
Lp/0x/cnVpwZpf45KMnOQcUXnLg77M/Ui2EWsRaev0C+3qplhlrTIfBbjUlX
hI8PLi5Su81Nt7nxP+/6P+f1nVQ=
           "]]}, "Charting`Private`Tag$6254#5"], 
        
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwV03k4FXgXB3DDW8nIkKSkskwTkkYh8fIdxZ1qyDsIbbaGyk4zZhiVQVoY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           "]]}, "Charting`Private`Tag$6254#6"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.98999999999999999111821580299874767661`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02566735112936345], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
             "]]}, 
           Thickness[0.02566735112936345]]}, {
         ImageSize -> {84.40964217517642, 35.400537982565375`}, 
          ImageSize -> {38.95829638854296, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, AxesOrigin -> {0.99, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 20], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.99, 1}, {0., 0.16947895367853627`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Dashing[0.07]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Dashing[0.09]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.020868113522537562`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKH1TuibRyNXFwXlCs1CalZIDjO9zgt12tqkKhLZ1
cfj59vUBS2U1h3k2Oldmsbk4mBgDwWd1BwYQOOHswMLZJZ/8TtPhwT6+OcZR
zg4iPV6vWEq0HHbe6vqbyo/gr+6+ncGw3QnOf8O7z2Cml5PDD5D5hzUd7oP0
Czk51P22Kjh3Qh2i/7mjw5xFyjv/uKs5mF87mmtyw9Fhg+qT5nlnVeB8mPth
/BYFdtUzV+QdwMoeOTpMnwkEkTIOF/Pj2c9JOjm4rzm6nOGHhMNtkH9DnRzc
QPwIUYf5IP/tc4L4z1jEQd7xY/IZXmc4H+zeSQj+GpB/7js7KOxasC91nRhE
nNvF4YFrvOOsQklIeDi5OIhUTio5yyILD98Pi9YrnL2h4IAe/qBgMbno7HBb
U3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5Nz4PFfPyX1gLODPMh+P2mHHM6fC9IX
Q93DJwbhOzs7pIGAmijcPzA+y+JJVox3neB8cPhUOjkc7N7XZMIsBpGPdXJo
B4WnibRD+/LwU0Y+Tg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeowPkb9PIWM9qo
OUz5xhY/I8XJwe/ixJh/i9Ud0kHuqHNymNzeGnXZRhOi/oyTQ82nDQHZvzTh
7ofxT2haTTrtjuCDw2OBs8N6UMTnajoIf3I8n7bX2eFRhPj2iwnq8PAz0Fop
fIFFDc6HpG8VjPAHAPz9RgY=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkqqhbvDGRB4I+cA43faeO5KW6TkIDH1CmfG
KjcHM5u9QdMOqjhczI9nPyeI4C974aH3v9MVzj+haTXpdLirg/K1R8EMb5Qc
eEHmebg6rPz2suKMA4K/N7/m7cynCP561SfN895qOLQtDz9lxOLmYA4y76Gm
wzwbnSuzwhB8kU+O59N6EfwDtbIW6UfcHE4cdlqbOU/TIfHwZe3Uh24OHvuB
Es81HNZ0385gOI/g35KuSTSaisnfALZfHVU+Xd1hg17eYsY1bg4mxkDwWc3B
oenR8RmXEXxwePxE8CsjVpieFXZ3YOHskk/2U4fz/4MBgj+5vTXqso0mRP9N
NweRHq9XLCVaDqyLJ1kxhiL44HiZ4grn53D+XJB+2sXhUYT49osJ6nA+OL6U
lOD8HcFWEf/VxSHx1+QKcZ+xCDx8YXxY/ML4sPh/05bbbbRbwgE9fQAA9Rro
Zg==
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWIMBLvdHObMBIKfcg4wfsX9H7eMu2Xg/PQ0EJBy
0Juw4IfhPDeHL/s+bk2fJuFgce1orkmFm0MVSL23mEOP1ysWE0c3hxjVCJlz
NaIObcvDTxmxIPgb9fIWMy5xhfN1QeaVuTrsCLaK+K8u4eCmWso0KwPGl3RQ
fdI872yUK9x+h6ZHx2d4uzq8acvtNtotA+e/X7Re4SyHApxfDXLPa0UHialX
ODOaXB089tfKWrirOFRErDA9y+0G55/QtJp0Oh7B3wByX4+bw978mrczU5Uh
9i+C+n+aEjw87mjKrvm/WRHOB1HGzQoO6OEJAIaFjlI=
              "]}]}, 
           Thickness[0.020868113522537562`]]}, {
         ImageSize -> {79.86000830220009, 27.23118306351183}, 
          ImageSize -> {47.91600498132005, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {48., 17.}, PlotRange -> {{0., 47.92}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LVwcvuz7uDXdTNZh562uv6niCL7q
k+Z5Z4VcHFLTQEDGYZ6NzpVZbC4O6SDuMUmI+u/ODge79zWZMEs6TPnGFj/j
jTNE/zQJB58T7LazpyL4DCCQgeB7g+R9neD84q2iv0+XOTnI71qwL3WdpMNG
vbzFjFecHN605XYb7ZZxcGh6dHzGbyeH/yBwXxbCf+zswB8bcN/IXckB5p87
mrJr/jcrw/mPIsS3X3ygCuefOuy0NnOehoP+hAU/DNc5O4j0eL1iKdFyuCld
k2j01wnOb18efsrIB8HfXytrkf7E0SE59o4bs4QGnD9jAn+VGbcanC8KUn9F
xeHzhoDsWepOcP4GkH90EHyY+TB+ZcQK07PFTg5PEhdeM9FXhfMDbwEd9gnB
f5Gl/W36XDVIeIU5Ofz9VvpgjqA63HwYHxxPcgi+MQhII/hg/WJOUPerQ8w3
dnLYbP7jUMoqDQddUPi0OTn8ePv6gOVhTYduoDNNXiL4f2Jyj/7LcobzJaZe
4czY5Qw1XwPOh4U/jD8TBG4qQ8In3xniTjElB1fVUqZZEs4O4Zxi7cb9CvDw
dFtzdDlDhBicbwL2iKgDKNhMBF3gfPT0DABUsUGI
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.03033980582524272], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
             "]]}, 
           Thickness[0.03033980582524272]]}, {
         ImageSize -> {54.930444167704444`, 27.23118306351183}, 
          ImageSize -> {32.95826650062266, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {33., 17.}, PlotRange -> {{0., 32.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
              0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ/YZ3n8HMKBcH9U8qL2dpyjrA+BX3f9wy7pZz4PFf
PyX1gDMGX2b5Cw89eS04P+CWdE3iJAT/z7fSB3M2ajn8ick9+m8Vgl+yVfT3
6XkI/oN9fHOMZyH4EeLbLzL0OTvMWaS880+6loPqk+Z5Zw85wu2H8WHu3aiX
t5gxxBmDbwwClyXg/L6Ibn9GAXGHkBKV6f8DnB1aFdhVz0wRc5gJAg+d4Hyw
vsOYfBMwQ9RBd8KCH4bPnByqQO7xFoX4J84Zzk84fFk7tRPBb18efspoC4Kv
B9Kv5wLnJ4LUB7rAzYfxYfaD/WuE4LMsnmTFeBThflh4w/wH48P8D+Ojxy+M
DwBj9dh0
              "], {{38.7172, 7.635939999999998}, {
              35.820299999999996`, 7.635939999999998}, {38.7172, 12.1297}, {
              38.7172, 7.635939999999998}}}]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQfVO6JtHI1cXhgWu846xCJQcY//zVsDf6tzUcHuzj
m2M8y9lBpMfrFUuJlsNGvbzFjCIIfvvy8FNGOU5wvvm1o7kmNxwdJKZe4cxw
0oDzp7S3Rl2WUYXz+WMD7ht9V3SIEN9+kSENqL9yUsnZJfIO8210rsz6h+B/
3hCQPSvfGc6fCQIrnR2Urz0KZpBRdGAAgRPODsYgEKwE54PVdSLkTUDyl8Ud
jmtaTTqt7uwQoxohc65GFOL+M05wPti+5Qh+8VbR36fDnBxC3l7+OGOhqIOr
ainTLAMnhzMg4CPucDE/nv2cJYK/v1bWIt3FCWKfsbhDNufPBenVMPMQfLC7
HCThfIh+KYcp39jiZ6Q4ObQrsKueMZGGiNsg+LdB8SOKJv/H0SE9DQSk4Pwd
wVYR/9Ul4XyIe8QcgktUpv/3gLlPxEHe8WPymbMIPtj+Hmc4H5Ye1D+pvJzV
KeWAnl4A3FThmA==
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQzbJ4khXjUWeHRpaj/YbTVRxg/PQ0IJim5PAnJvfo
vy5nB+Vrj4IZfBQczoAAC4I/5Rtb/IwlTnB+NufPBenVTg7GINCs6OB9gt12
dq6TA39swH2j74oOt6VrEo1CnRzCOcXaje8rwfm+FyfG/GNWgfPB7hFXhfPB
9uaowfl/v5U+mDNRHeLeWieH18VbRX93azjw+K+fkjrDyUF6XpzmaQNNh5kg
cNDJwdxmb9C0h5oOG/XyFjOKOMP5YP9lIfhPEhdeM5nuDNG/QQMSDsucHfxA
7lPWgIfPDoemR8d/qMH5gbeADvuECD9YeAIAAgiRDA==
              "]}]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column", Spacings -> 0.01]], {0.9, 
     0.815}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7496761164916286`*^9, 3.749676149562169*^9, 3.764348776200036*^9, 
   3.764352750937332*^9, 3.764413372565937*^9, 3.7644340952147923`*^9, 
   3.764504855386711*^9, {3.7871850334102173`*^9, 3.787185037453673*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"673f4701-429b-4a16-87a7-21cefb4c7332"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"91ef1bdc-14fc-41ec-a4f2-c1fa6a63aeca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Trace-norm of ", "Subsubsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]", "RA"], " ", "-", " ", 
    SubscriptBox["\[Psi]", "RA"]}], TraditionalForm]], "Subsubsection",
  ExpressionUUID->"9932fa67-98d6-40da-9573-f6185f5a6adb"], "Subsubsection"],
 StyleBox[" [(B19) in the paper]", "Subsubsection"]
}], "Chapter",
 CellChangeTimes->{{3.764503781634349*^9, 3.764503834089839*^9}, {
  3.764503868403676*^9, 
  3.7645038793716993`*^9}},ExpressionUUID->"1df79523-3903-4cdd-a422-\
d501ff2906dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"En", "-", 
                RowBox[{"Floor", "[", "En", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"(", 
                 RowBox[{"En", "-", 
                  RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], ")"}]}]]}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["\[Eta]"]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"En", "-", 
             RowBox[{"Floor", "[", "En", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}]}], ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"En", "-", 
                RowBox[{"Floor", "[", "En", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"(", 
                 RowBox[{"En", "-", 
                  RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], ")"}]}]]}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["\[Eta]"]}], ")"}]}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"En", "-", 
              RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], "}"}]}], "}"}], "]"}], 
     "]"}], "]"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.764503880439788*^9, 3.7645038844042473`*^9}, {
  3.764503930366446*^9, 3.764503931554215*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"484bee2c-bcf1-4c8a-9409-5dec790199ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"En", "-", 
           RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], "]"}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["\[Eta]"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"En", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["\[Eta]"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["\[Eta]"]}], ")"}], " ", 
             RowBox[{"Floor", "[", "En", "]"}]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"En", "-", 
                RowBox[{"Floor", "[", "En", "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"4", " ", "En"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SqrtBox["\[Eta]"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"En", "-", 
                   RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Floor", "[", "En", "]"}]}]}], ")"}]}]]}], ")"}]}], 
         "]"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["\[Eta]"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"En", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["\[Eta]"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["\[Eta]"]}], ")"}], " ", 
             RowBox[{"Floor", "[", "En", "]"}]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"En", "-", 
                RowBox[{"Floor", "[", "En", "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"4", " ", "En"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SqrtBox["\[Eta]"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"En", "-", 
                   RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Floor", "[", "En", "]"}]}]}], ")"}]}]]}], ")"}]}], 
         "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.764503927701339*^9, 3.764503931920627*^9}, 
   3.764504858622191*^9, 3.787185043289728*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"e969b300-8d31-49c2-9b88-\
d11fe58abfc3"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"aa5398ec-6c0c-4a77-b7a5-52a2e7c3c2ea"],

Cell[CellGroupData[{

Cell["\<\
The energy-constrained diamond distance on a truncated Hilbert space \
\>", "Section",
 CellChangeTimes->{{3.76434697887293*^9, 
  3.764347015388092*^9}},ExpressionUUID->"15a3197a-7f74-44d1-938c-\
30a111f09699"],

Cell[CellGroupData[{

Cell["\<\
Plot for the energy-constrained sine distance f(\[Eta], E) at E=0.06\
\>", "Subsubsection",
 CellChangeTimes->{{3.764504651556336*^9, 3.7645046670826397`*^9}, {
  3.764504701601955*^9, 
  3.764504704506048*^9}},ExpressionUUID->"bebc7efe-2782-418e-a63a-\
024d9ccfe8b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"energy", "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<0.06\>\"", ",", 
     RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.764435761494669*^9, 3.7644357678919907`*^9}, {
  3.764435997213092*^9, 3.764435997817626*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"eef399db-ebd2-4a1d-bb97-8c190b2a7cd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", "energy_", "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"SD", "[", "0.06", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0.0001", ",", "0.9999"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Dashing", "[", "0.03", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Magnification", "\[Rule]", 
            RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
       RowBox[{"{", "\"\<\\eta\>\"", "}"}]}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<f(\\eta, E)\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"26", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.85", ",", "0.7"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "22"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"HoldForm", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<E\>\"", ",", " ", 
           RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], "=", "energy"}], 
        "]"}]}]}], "*)"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.764373750274848*^9, 3.7643737623369217`*^9}, {
   3.764373852331109*^9, 3.764373877036735*^9}, {3.7643739131171083`*^9, 
   3.7643739165392513`*^9}, 3.764374013556073*^9, {3.764374193568707*^9, 
   3.764374201998994*^9}, {3.764375003085025*^9, 3.764375003493619*^9}, {
   3.764375066784402*^9, 3.764375070769045*^9}, {3.764375311862467*^9, 
   3.76437532867949*^9}, {3.7643767984488087`*^9, 3.764376807020413*^9}, {
   3.7643768399466257`*^9, 3.764376853678938*^9}, {3.7643768844768257`*^9, 
   3.764376964212372*^9}, {3.764377037342492*^9, 3.764377062283526*^9}, {
   3.764377130076572*^9, 3.764377246715118*^9}, {3.76437727888094*^9, 
   3.764377358187327*^9}, {3.764377530866087*^9, 3.7643775632247877`*^9}, {
   3.764377607003017*^9, 3.764377710341537*^9}, {3.764380107856889*^9, 
   3.7643801080762157`*^9}, {3.76438026540289*^9, 3.764380286774705*^9}, {
   3.764434731137146*^9, 3.764434731733365*^9}, {3.764435882362871*^9, 
   3.7644358835512867`*^9}, {3.764435933606024*^9, 3.764435987770894*^9}, {
   3.764436388312813*^9, 3.764436390086691*^9}, {3.76450457597013*^9, 
   3.76450461964604*^9}, {3.7861310942337713`*^9, 3.786131105150816*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[8]:=",ExpressionUUID->"16066b24-5e15-48e1-8f50-ff12e43dc836"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plt1", "=", 
  RowBox[{"plot", "[", "energy", "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"108115f5-d626-4371-9f3e-36d893762284"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], Dashing[0.03],
         LineBox[CompressedData["
1:eJwVlGc81Y0DxW9WPWkhDZoKKYnQUBwkPVIikTKyohIahMfOTFlZKYRcZV5J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         "]]},
       Annotation[#, "Charting`Private`Tag$8225#1"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02566735112936345], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
            
            "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
            "]]}, 
          Thickness[0.02566735112936345], StripOnInput -> False]}, {
        ImageSize -> {84.40964217517642, 35.400537982565375`}, 
         ImageSize -> {38.95829638854296, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[1, 0, 0], Editable -> False, Selectable -> False], 
                 ",", 
                 RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], "}"}], ",", 
           
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.7}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None},
   AxesOrigin->{0.0001, 0},
   AxesStyle->Directive[
     GrayLevel[0], 22],
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{873.63671875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.0001, 0.9999}, {0., 0.3395166046799398}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwVlGc81Y0DxW9WPWkhDZoKKYnQUBwkPVIikTKyohIahMfOTFlZKYRcZV5J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           "]]}, "Charting`Private`Tag$8225#1"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.0001000000000000000047921736023859296`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], None}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 22], DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.0001, 0.9999}, {0., 0.3395166046799398}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[0.03]]}, {
        Graphics[{
          Thickness[0.02566735112936345], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
             "]], 
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
             "]], 
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
             "]]}, 
           Thickness[0.02566735112936345]]}, {
         ImageSize -> {84.40964217517642, 35.400537982565375`}, 
          ImageSize -> {38.95829638854296, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.85, 0.7}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.7645046216247787`*^9, 3.76450486359009*^9, 
  3.764509541379931*^9, 3.786131110317656*^9, 3.787185049556266*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"64341b65-2616-449e-ad08-ddd9f0d4221c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Plot for the trace distance ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "1"], "(", 
    RowBox[{"\[Eta]", ",", "E"}], ")"}], TraditionalForm]],ExpressionUUID->
  "b09994db-8947-4504-8cad-9d3f4851c398"],
 " for E=0.06"
}], "Subsubsection",
 CellChangeTimes->{{3.7645046731817007`*^9, 
  3.764504694922544*^9}},ExpressionUUID->"e96c7c32-f907-4758-8463-\
274eb1d0c424"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TD", "[", "En_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"Total", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"En", "-", 
                   RowBox[{"Floor", "[", "En", "]"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"(", 
                    RowBox[{"En", "-", 
                    RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], ")"}]}]]}], 
              
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox["\[Eta]"]}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"En", "-", 
                RowBox[{"Floor", "[", "En", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]"}], ")"}]}], ",", "0", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"En", "-", 
                   RowBox[{"Floor", "[", "En", "]"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"(", 
                    RowBox[{"En", "-", 
                    RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], ")"}]}]]}], 
              
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox["\[Eta]"]}], ")"}]}], ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"En", "-", 
                 RowBox[{"Floor", "[", "En", "]"}]}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], "}"}]}], "}"}], "]"}],
         "]"}], "]"}], "]"}], ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"ed0d5c2b-d0ab-40f5-b876-a3dadd58032d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plt2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"TD", "[", "0.06", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0.0001", ",", "0.9999"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Dashing", "[", "0.02", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Magnification", "\[Rule]", 
            RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
       RowBox[{"{", "\"\<\\eta\>\"", "}"}]}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<d_1(\\eta, E)\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"26", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.853", ",", "0.6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "22"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.764374998444963*^9, {3.764375137754765*^9, 3.764375156619055*^9}, {
   3.764375187716813*^9, 3.764375234102343*^9}, {3.764375337739007*^9, 
   3.764375352999339*^9}, {3.76437773455302*^9, 3.764377771212785*^9}, {
   3.764378014266621*^9, 3.764378014527321*^9}, {3.7643801144072227`*^9, 
   3.76438011459599*^9}, {3.764380278791938*^9, 3.7643802912617073`*^9}, {
   3.764434740455345*^9, 3.764434744908835*^9}, {3.7644363778820677`*^9, 
   3.764436381717749*^9}, {3.7644364979247847`*^9, 3.7644364984510736`*^9}, {
   3.764436560867133*^9, 3.7644365770343933`*^9}, {3.76443663342509*^9, 
   3.7644366347420683`*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[7]:=",ExpressionUUID->"da578455-6007-4150-b7e1-55b4c65e11ff"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], Dashing[0.02],
         LineBox[CompressedData["
1:eJwVknk81AkDh+Uouz6tsyy9q8ISVg3R9ZavK1lKWEehcadW7pwdQ687Zt0t
ZYmmJHIuMc5mipjGz1hMrpzl/tk3KWG9vX98P8//z/Pd6+Zn7SkoICBw6ev+
T8pb3WCDI/JIlknyZe/shpj3VGXKw2PQeJOwn0oS+LFMLzre+RTMAgsPLPcS
cLOJsZ/80xIRT2Va77YS0LaauyLcYAulTzEFe8sJCFpY3VJ+7oC1AJXklHwC
3Wa1d4zbnTE/4ePknkbgSIGBq+GsB/r6lG+IhhPIz1/2tvbxQmTjwMMbPgRE
8x6FuC1dhsezHv3bbgT6725PurXiC3roYN0PFgSYHVccXaOuIolRIlesRmDx
55cuM8+DsXmcqmu0l4Diq90XA4RDcVt82PF7OQKJbTz/qLhweB2z/cf9GwIO
7COx95NvQtXi91kdfhc2qLf4S6ejIf2lq6nVrwtZCgcGqxeioeD5fUiBexco
I4PDYfQYBFdDtdy+Cx4XdCcEiFikfPHvNNPvAsdxekHilwSkm4p6WUh34d45
CyGt83QU/yUjdKmZCwW17XeeaWfAL4mu2ajGxfqN8KjhhAx8K7FW//MeLgZ4
U96CYxlgO+XQZnZykXW9Sf/0b5kQ0mvvcRHmQpzwm307l4XF7RpPFEdfQyCU
d2IbIxsFrikteTmvMca+M2krmwfe36anI+Rew5oimb268QCUAK6+ug4Hhg4X
R4pUGAiurPhjQZMDrWim0rmzDEzaVz6sUeVAgu/5tCafgY/bEq6e38UBl1bP
CjJ6iNn4szajghyYd7kvLsQ/QgYReeUdrxPGvjVG49LF8GLuCIgI6cShEsfF
DrUyUMIcNxJedaA9fNjGOLUau39gLktlv0Kc7zyre7UO7b768oFB7bD/ZfDQ
qkgztCmDyePhbchlZ+Sq4jlqxYg2Gu0lvKUM6pIX2UjnPFkty34Bw3PDfS1+
bTi6x5eywmWjwETthJhqB/rPb043brDwraYnQ7Gcgy6BoaxFQxYsTVRUg3/q
ApNVaVST9hzi0Z1hfl9/HFTjlGI50Iq10bWRRC0e2B8jM+cPtkJDKnqmgt4D
48NnP0nHtKBjiBsZMvUXeGM+Uu8bmuFTKJm998c+MIsGPvyb3gQbvRJbPq0f
gWyauZhFI/R79dKDWXwEPlsy2afeAH99tWAFxQHsqghXGVmuh/jJvgmPiEFc
pQ3db+6sQ+XJaz2pzCFUq49S15nPkC0f5tUhOwLBZrdr/JxaxMxduT7j9BZn
9lem1aXWYEldSrznzCisZjoUJdP+BDrktGu/jGL+FB0Ho6qR6pWb+d29MciK
iVDjY6sgQp7unDMbx6z4o1dLEZWgsC603VkZh+SWdIZyWAUuZM4K1WZN4EDb
zTmJxHKUWhVKORlPIqBUVihvZxk2xfiuV99Nomp57tMeg1KISvuGOsZMoZDu
7uwU8QQHhSnO7VrvYJlTeq8l7TFcPvjEFfHegef6wFSy+xHKOf1R30W9R3kL
TUOKZEDwQWPDe6VppPdrBpJaDyDWLtz0G2saVWGRJp+jCnCoLzS10X8G45ni
AdqV+XAfv8igSs3i+kqZi73YH6jiR92OaZ3FqeqQvPtBOajf9c/haz5z2Ngn
60r7mAWW04ry5PZ5DHFpeluY6ViMk5/kMeeRpG6b1G2Y8rVD/YQOdQFb2xwL
q+QSIaDa8NhzYwH5U/QnOoP/wba4GYN/FS+CCDfHKZMISEylyZuYk5A5Kmki
U+KN3l/3MHdYkGgRqy/yPeGNnKVSxylLEqJvc7gc7q9QXm+/F21HgnlmxTXj
78s4Ir2pwHIlUa5a+7vl4UtwMfBW0g8jQbjwe66zPFCea/TTMQYJ/5GiSYNG
RwQrdXO+KSJhERF7c2rUAcceU33eFJNomne+mSLsAHZ1+NOwchKTc1tL1s3P
gd9ZRqllkrCb0i3UHLSBwJddujo8Ei+DSozHP5rjBe1xr1AvCZWSJdMdemZI
FDkc0tNPIjDbY9Uu1hQykta1gcMk2pc+222VPYl9++KPVkyTsA8KuqsWeBwL
pTsGIudIKOs3fg4XOorKg4URloskLjP+S3+foYvjaGKSH0hYpy+U6PhrYssL
c6fmFRL7V6Y2m9JV8NLszTp9lQT/aZ/ZNr/dSCIu5lLXv/oco2qI1ErCym75
xP5NEsbuTvSGNVLvf6+VQas=
         "]]},
       Annotation[#, "Charting`Private`Tag$8081#1"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02340276152586005], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
             "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
             "]}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4g2qT5rn+ao6/AcDbgcYf85MIJDkc5Bb/sJD
b78KnH8GBGyU4fyV315WnDFQdrAvcaw9fQfBf92W2200WwDOBxsvrwjnlx/e
5jqzV9Hhw6L1Cmc1lB0euMY7zpqo6FB5/8ct491KcP4dTdk1/4WVHMI5xdqN
3ys4KF97FMxgowjVr+BgYAwExfIYfP7YgPtG7AoO7muOLmfQUIDzQdLGzIpw
PsRcRQfhykklZ0sQfJj7YXyY/8D6Hyui+j9BAc4XAZmzRB6DDwvf9yD/Vig4
9EZ0+zMa8EDccV0Rzl8rpMOX3qcE54P1uyjD+R77a2UtlqvA+ejxBwDSmsQo

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
            
            "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
            "]]}, 
          Thickness[0.02340276152586005], StripOnInput -> False]}, {
        ImageSize -> {92.57472146118721, 35.400537982565375`}, 
         ImageSize -> {42.72679452054795, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, 
         PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, AspectRatio -> 
         Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.18]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0, 0, 1], Editable -> False, Selectable -> False], 
                 ",", 
                 RowBox[{"Dashing", "[", "0.02`", "]"}]}], "]"}], "}"}], ",", 
           
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.853, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None},
   AxesOrigin->{0.0001, 0},
   AxesStyle->Directive[
     GrayLevel[0], 22],
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{686.265625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.0001, 0.9999}, {0., 0.2670146064340962}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[0.02]], 
          Line[CompressedData["
1:eJwVknk81AkDh+Uouz6tsyy9q8ISVg3R9ZavK1lKWEehcadW7pwdQ687Zt0t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           "]]}, 
         "Charting`Private`Tag$8081#1"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.0001000000000000000047921736023859296`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], None}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 22], DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.0001, 0.9999}, {0., 0.2670146064340962}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[0.02]]}, {
        Graphics[{
          Thickness[0.02340276152586005], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4g2qT5rn+ao6/AcDbgcYf85MIJDkc5Bb/sJD
b78KnH8GBGyU4fyV315WnDFQdrAvcaw9fQfBf92W2200WwDOBxsvrwjnlx/e
5jqzV9Hhw6L1Cmc1lB0euMY7zpqo6FB5/8ct491KcP4dTdk1/4WVHMI5xdqN
3ys4KF97FMxgowjVr+BgYAwExfIYfP7YgPtG7AoO7muOLmfQUIDzQdLGzIpw
PsRcRQfhykklZ0sQfJj7YXyY/8D6Hyui+j9BAc4XAZmzRB6DDwvf9yD/Vig4
9EZ0+zMa8EDccV0Rzl8rpMOX3qcE54P1uyjD+R77a2UtlqvA+ejxBwDSmsQo

             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
             "]]}, 
           Thickness[0.02340276152586005]]}, {
         ImageSize -> {92.57472146118721, 35.400537982565375`}, 
          ImageSize -> {42.72679452054795, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, 
          PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]}, LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {0.853, 0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.764375205427759*^9, 3.764375234401209*^9}, {
   3.764375344409045*^9, 3.764375353595935*^9}, {3.764377751556594*^9, 
   3.764377771730303*^9}, 3.7643780148671713`*^9, 3.764380114953779*^9, {
   3.764380281731173*^9, 3.7643802915684013`*^9}, 3.7644347460139112`*^9, 
   3.7644360054145107`*^9, 3.7644364276211042`*^9, 3.764436502340908*^9, {
   3.7644365660522413`*^9, 3.7644365806398373`*^9}, 3.7644366350661182`*^9, 
   3.764504413895599*^9, 3.764504634045269*^9, 3.7645048662621117`*^9, 
   3.764509470930161*^9, 3.7645095305999002`*^9, 3.786131126009158*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"24d55c13-6437-4d72-8cc1-0d350c6da5f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Plot from the energy-constrained diamond distance calculation via a \
semidefinite program\
\>", "Subsubsection",
 CellChangeTimes->{{3.76450475416255*^9, 
  3.764504799919189*^9}},ExpressionUUID->"cc27dbed-2f62-49a6-bc0b-\
d6135859cd1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"table1", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/kunal/Google \
Drive/Research-work/RW/approximate-cv-qgates-previous/previous-repos/Z-\
Previous-version/MATLAB_code/sdp-output.dat\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.787185102215871*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"31437700-ff31-4507-ab6c-25acee3b3590"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plt3", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"table1", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Pink", ",", 
       RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Magnification", "\[Rule]", 
           RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
      RowBox[{"{", "\"\<\\eta\>\"", "}"}]}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{"{", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<d_2(\\eta, E)\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", 
            RowBox[{"26", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.853", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "20"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.764375569445333*^9, 3.764375634702198*^9}, {
  3.764377976411515*^9, 3.764377982008436*^9}, {3.764378025489972*^9, 
  3.7643780321859818`*^9}, {3.76438012042303*^9, 3.764380120635146*^9}, {
  3.764380296905949*^9, 3.764380299726424*^9}, {3.7644363948000727`*^9, 
  3.764436395166408*^9}, {3.764436500181046*^9, 3.764436500427371*^9}, {
  3.76443656358727*^9, 3.764436652382761*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[9]:=",ExpressionUUID->"8989c52b-f1bc-4b71-bc71-99ff7b49c0d1"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[1, 0.5, 0.5], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01], LineBox[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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         "]]}}, 
      {RGBColor[1, 0.5, 0.5], PointSize[
        NCache[
         Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
       Dashing[0.01]}, {
       {RGBColor[1, 0.5, 0.5], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01]}, {}}, {
       {RGBColor[1, 0.5, 0.5], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01]}, {}}}, {{}, {}}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02340276152586005], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
             "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
             "]}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jmLlHf+Oa7q0B/R7c+4QdghISRIfYEngv8i
S/vbdFtVB/ldC/al8gk7TGlvjboso+rwZd/Hrellgg6vireK/n6t4hCtGiFz
7o6Ag2iP1yuWKyoOr9tyu41mCzisFdLhS5+nDOeXHt7mOjMWwZ8JAp0KqOrX
KTnEgMyrEXH4DwLvlSD2fRNxcJnQLJQ2S9nhYPe+JhNmMQeVa4+CGe4oO7Qq
sKueKRFzSIm948Z8Q8VBuHJSyVkXCQeY/0RAfBYpOH9HsFXE/+cycP6HResV
zkYoOMjMi9M8baDi8MA13nHWREWIOSZKcL4yyD4fBTgf7C4xOYdwTrF2Y3kF
OL/m/o9bxtmycH4EOHykHUyMgSBY3uEAyP2LpSHuOoLgu685upzBQgHOT08D
gm0KkPCQkYHzwfYHysL5c0Dh+FPOoQUUDlfk4XwDkH3FCD4DCBgoOOzNr3k7
c6mCw8pvLyvOOCg6VIPcy60IsZ9DCc7vtvHcldakDOe38Pqvn+KqAgnvKfJw
Piw8YXxwvM6UdDgDAjLKDn2g9GQgDgk/G2i4hQk7uILsq5Bz4HHk85qRyQcP
r+u8t8VSt/HC+WB6GoIPThf/uR0CbknXJAapwvno6RkAmKQ/CA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
            
            "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
            "]]}, 
          Thickness[0.02340276152586005], StripOnInput -> False]}, {
        ImageSize -> {92.57472146118721, 35.400537982565375`}, 
         ImageSize -> {42.72679452054795, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, 
         PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, AspectRatio -> 
         Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", 
                   FractionBox["1", "72"], "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                   BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                  False], ",", 
                 RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", 
           
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "True", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.853, 0.5}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None},
   AxesOrigin->{0, 0},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{625.3671875, Automatic},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.9999}, {0, 0.26701485}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5], 
          Dashing[0.01]], 
         Line[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5], 
          Dashing[0.01]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5], 
          Dashing[0.01]]}, {}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5], 
          Dashing[0.01]]}, {}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], None}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 20], DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 0.9999}, {0, 0.26701485}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0.5], 
         Dashing[0.01]]}, {
        Graphics[{
          Thickness[0.02340276152586005], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jmLlHf+Oa7q0B/R7c+4QdghISRIfYEngv8i
S/vbdFtVB/ldC/al8gk7TGlvjboso+rwZd/Hrellgg6vireK/n6t4hCtGiFz
7o6Ag2iP1yuWKyoOr9tyu41mCzisFdLhS5+nDOeXHt7mOjMWwZ8JAp0KqOrX
KTnEgMyrEXH4DwLvlSD2fRNxcJnQLJQ2S9nhYPe+JhNmMQeVa4+CGe4oO7Qq
sKueKRFzSIm948Z8Q8VBuHJSyVkXCQeY/0RAfBYpOH9HsFXE/+cycP6HResV
zkYoOMjMi9M8baDi8MA13nHWREWIOSZKcL4yyD4fBTgf7C4xOYdwTrF2Y3kF
OL/m/o9bxtmycH4EOHykHUyMgSBY3uEAyP2LpSHuOoLgu685upzBQgHOT08D
gm0KkPCQkYHzwfYHysL5c0Dh+FPOoQUUDlfk4XwDkH3FCD4DCBgoOOzNr3k7
c6mCw8pvLyvOOCg6VIPcy60IsZ9DCc7vtvHcldakDOe38Pqvn+KqAgnvKfJw
Piw8YXxwvM6UdDgDAjLKDn2g9GQgDgk/G2i4hQk7uILsq5Bz4HHk85qRyQcP
r+u8t8VSt/HC+WB6GoIPThf/uR0CbknXJAapwvno6RkAmKQ/CA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
             "]]}, 
           Thickness[0.02340276152586005]]}, {
         ImageSize -> {92.57472146118721, 35.400537982565375`}, 
          ImageSize -> {42.72679452054795, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, 
          PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]}, LegendMarkers -> {{False, Automatic}}, 
       Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]], {0.853,
      0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.764375565375854*^9, 3.764375604986825*^9}, 
   3.7643756351046886`*^9, 3.764377776203907*^9, {3.764377988432691*^9, 
   3.764378032560895*^9}, 3.764380121020507*^9, 3.764380300162936*^9, 
   3.764436008107539*^9, 3.7644364304720078`*^9, 3.764436503773966*^9, {
   3.764436567381979*^9, 3.7644366527141743`*^9}, 3.7645044170642033`*^9, 
   3.764504716242531*^9, 3.764504868976182*^9, 3.786131200360261*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d6a5247d-ed18-4541-a246-627a9c8542f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combining all three plots for a comparison", "Subsubsection",
 CellChangeTimes->{{3.764504807480092*^9, 
  3.7645048159027367`*^9}},ExpressionUUID->"bc23c6c7-5d2f-4e49-b487-\
f8f94f64e5d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plt1", ",", "plt2", ",", "plt3"}], "]"}]], "Input",
 CellChangeTimes->{{3.764376374019991*^9, 3.764376383945957*^9}, {
  3.764377998987829*^9, 3.764378000910713*^9}, {3.764380365061008*^9, 
  3.7643803694082212`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"15da4568-1cbe-431f-9734-d0ef023bc9e6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], Dashing[
         0.03], LineBox[CompressedData["
1:eJwVlGc81Y0DxW9WPWkhDZoKKYnQUBwkPVIikTKyohIahMfOTFlZKYRcZV5J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          "]]},
        Annotation[#, "Charting`Private`Tag$7253#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], Dashing[
         0.02], LineBox[CompressedData["
1:eJwVknk81AkDh+Uouz6tsyy9q8ISVg3R9ZavK1lKWEehcadW7pwdQ687Zt0t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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$8081#1"]& ]}, {}}, {{}, {{{}, {}, 
        {RGBColor[1, 0.5, 0.5], PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
         Dashing[0.01], LineBox[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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          "]]}}, 
       {RGBColor[1, 0.5, 0.5], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01]}, {
        {RGBColor[1, 0.5, 0.5], PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
         Dashing[0.01]}, {}}, {
        {RGBColor[1, 0.5, 0.5], PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
         Dashing[0.01]}, {}}}, {{}, {}}}}, {InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.02566735112936345], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
             "]]}, 
           Thickness[0.02566735112936345], StripOnInput -> False]}, {
         ImageSize -> {84.40964217517642, 35.400537982565375`}, 
          ImageSize -> {38.95829638854296, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0, 0], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.85, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.02340276152586005], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4g2qT5rn+ao6/AcDbgcYf85MIJDkc5Bb/sJD
b78KnH8GBGyU4fyV315WnDFQdrAvcaw9fQfBf92W2200WwDOBxsvrwjnlx/e
5jqzV9Hhw6L1Cmc1lB0euMY7zpqo6FB5/8ct491KcP4dTdk1/4WVHMI5xdqN
3ys4KF97FMxgowjVr+BgYAwExfIYfP7YgPtG7AoO7muOLmfQUIDzQdLGzIpw
PsRcRQfhykklZ0sQfJj7YXyY/8D6Hyui+j9BAc4XAZmzRB6DDwvf9yD/Vig4
9EZ0+zMa8EDccV0Rzl8rpMOX3qcE54P1uyjD+R77a2UtlqvA+ejxBwDSmsQo

             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
             "]]}, 
           Thickness[0.02340276152586005], StripOnInput -> False]}, {
         ImageSize -> {92.57472146118721, 35.400537982565375`}, 
          ImageSize -> {42.72679452054795, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, 
          PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.18]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", "0.02`", "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.853, 0.6}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.02340276152586005], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jmLlHf+Oa7q0B/R7c+4QdghISRIfYEngv8i
S/vbdFtVB/ldC/al8gk7TGlvjboso+rwZd/Hrellgg6vireK/n6t4hCtGiFz
7o6Ag2iP1yuWKyoOr9tyu41mCzisFdLhS5+nDOeXHt7mOjMWwZ8JAp0KqOrX
KTnEgMyrEXH4DwLvlSD2fRNxcJnQLJQ2S9nhYPe+JhNmMQeVa4+CGe4oO7Qq
sKueKRFzSIm948Z8Q8VBuHJSyVkXCQeY/0RAfBYpOH9HsFXE/+cycP6HResV
zkYoOMjMi9M8baDi8MA13nHWREWIOSZKcL4yyD4fBTgf7C4xOYdwTrF2Y3kF
OL/m/o9bxtmycH4EOHykHUyMgSBY3uEAyP2LpSHuOoLgu685upzBQgHOT08D
gm0KkPCQkYHzwfYHysL5c0Dh+FPOoQUUDlfk4XwDkH3FCD4DCBgoOOzNr3k7
c6mCw8pvLyvOOCg6VIPcy60IsZ9DCc7vtvHcldakDOe38Pqvn+KqAgnvKfJw
Piw8YXxwvM6UdDgDAjLKDn2g9GQgDgk/G2i4hQk7uILsq5Bz4HHk85qRyQcP
r+u8t8VSt/HC+WB6GoIPThf/uR0CbknXJAapwvno6RkAmKQ/CA==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
             "]]}, 
           Thickness[0.02340276152586005], StripOnInput -> False]}, {
         ImageSize -> {92.57472146118721, 35.400537982565375`}, 
          ImageSize -> {42.72679452054795, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, 
          PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.853, 0.5}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None},
   AxesOrigin->{0.0001, 0},
   AxesStyle->Directive[
     GrayLevel[0], 22],
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{865.3359375, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.0001, 0.9999}, {0., 0.3395166046799398}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0], 
            Dashing[0.03]], 
           Line[CompressedData["
1:eJwVlGc81Y0DxW9WPWkhDZoKKYnQUBwkPVIikTKyohIahMfOTFlZKYRcZV5J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            "]]}, "Charting`Private`Tag$7253#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1], 
            Dashing[0.02]], 
           Line[CompressedData["
1:eJwVknk81AkDh+Uouz6tsyy9q8ISVg3R9ZavK1lKWEehcadW7pwdQ687Zt0t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            "]]}, 
          "Charting`Private`Tag$8081#1"]}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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           "]]}}, {{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5], 
           Dashing[0.01]]}}, {{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5], 
           Dashing[0.01]]}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5], 
           Dashing[0.01]]}, {}}}, {{}, {}}}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.0001000000000000000047921736023859296`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], None}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 22], DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.0001, 0.9999}, {0., 0.3395166046799398}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5], 
           Dashing[0.01]]}, {
          Graphics[{
            Thickness[0.02340276152586005], 
            Style[{
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
                "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
                "]}], 
              
              FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
                0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jmLlHf+Oa7q0B/R7c+4QdghISRIfYEngv8i
S/vbdFtVB/ldC/al8gk7TGlvjboso+rwZd/Hrellgg6vireK/n6t4hCtGiFz
7o6Ag2iP1yuWKyoOr9tyu41mCzisFdLhS5+nDOeXHt7mOjMWwZ8JAp0KqOrX
KTnEgMyrEXH4DwLvlSD2fRNxcJnQLJQ2S9nhYPe+JhNmMQeVa4+CGe4oO7Qq
sKueKRFzSIm948Z8Q8VBuHJSyVkXCQeY/0RAfBYpOH9HsFXE/+cycP6HResV
zkYoOMjMi9M8baDi8MA13nHWREWIOSZKcL4yyD4fBTgf7C4xOYdwTrF2Y3kF
OL/m/o9bxtmycH4EOHykHUyMgSBY3uEAyP2LpSHuOoLgu685upzBQgHOT08D
gm0KkPCQkYHzwfYHysL5c0Dh+FPOoQUUDlfk4XwDkH3FCD4DCBgoOOzNr3k7
c6mCw8pvLyvOOCg6VIPcy60IsZ9DCc7vtvHcldakDOe38Pqvn+KqAgnvKfJw
Piw8YXxwvM6UdDgDAjLKDn2g9GQgDgk/G2i4hQk7uILsq5Bz4HHk85qRyQcP
r+u8t8VSt/HC+WB6GoIPThf/uR0CbknXJAapwvno6RkAmKQ/CA==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4q0OTY+OR+g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkc9h4AnnpdMg1kdniQuvGbSr+Nwg/e2WOo3PocZM4HA
UtvBbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIiL3jxhyh42CgtVL4goqmwwa9
vMWMMvoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4IPdle+jkPN
pw0B2Vb6Duevhr3Rr9ZxEJ96hTNDCcEH++uyHpx/4rDT2sx7Og7+FyfG/Dus
BfW3tsN61SfN83I1HLaA3FejBXEvi5rD8V07etk+aDp4gPxboQznw/wL47co
sKueuSLjoA/S56LlsCPYKuK/ujjEPU3aDmfPAAGPEMQfr3QcuB35vGas5HCQ
Xf7CQ+++nsN1UPiWMcHdD+PD/Afjw/yfngYEyxB8WPwCANrp1UQ=
               "]], 
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
               
               "], CompressedData["
1:eJxdlHtIU3EUx6embYUu1KmVknd34qPC3cdWWcaxx+wFhhqO0Mx0LkswwcqF
+0crQQMtfDcENTBBsz8KNHBaIkVqDyzBKczSTK2Br5bRY3nvb/td8MD948O5
95zvOefLJS7kJeo8RCKR29pzfO1xFzljixomIkPaHQwB0xlNo+wONXT47vLR
PyLAO6GzShehBmnaaSv9U2By9HOSyCTH/GTP6ousTQqYvbTTXtujgqrSW2dH
gsPg1KuNsfc/sphXui1lfwcYzPrstVAzMMSFiYSKpAJFrYOGcU6PB4nydhp4
necVEG7zNisNNP6e4WKZwhw2XdI43CBwrzFkrz6ZAlMz2f3npQLp3EahepMk
PLCafUxTStzP+DvmypsuJTi4qCAw8/NfFzhFElDKpBMwtr0ogx5QQpt9rnAI
CFTfInD/7daU10sC8/P/UIKOm0tDQGbahMZDTKE5Rpx5FQUG66qF2U8iHXkU
/LJ969vXooDNmrCr7vMC8/loGrOUu8cxGtQHehJr4gQ+Ulnim11GYnbNy9eL
otGeA+QQHdXm986fhoXmztBhrdMPvRQUcnrKQyCw+oPkYjEFfeXmYrZlK7pb
LgV+hnsFw1lBUFspvaE+SUFXUozWER6AOWJJMdcwJ8PM7x9k+Pt6Lrr98f1c
7OrvYtf8ibaRxTo3GdLjTjvzMjSfmIYV8+JTvV0GCe/vpv4jaUjm3m8KRHtm
nPmaIDT3NRrt0RqM9I3T0JNXZKuvJqD8xPwG9hMNh7n9PSPgK+fv3Qzy/3c5
DPYf6shpZEDL+aGTRP63MXj/vP/PsPg+qaFxi5lDAmfzPlBhvsP1y1eBgq9P
Yo5vH2gVrcox836Ml4OF859OhfR+IZz9VDB5ND2uIZ9A/l5m0JwzEghuPBc5
uMDArHHq8ttcCdr3PAN13P7GxJhLAo2eORrxurwXuoeURbpnPOGgQftQFSsw
/z/QruM6Fm7y9bxQ/8csPOf8Q0pg/f/nPx669o8=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4jMg8MbCIejt5Y8zGEUdYPw0EDgm7nCobXn4
qU0WDibGQHBZ0sH7BLvtbFME3+/ixJh/l83hfDC92Nzhy76PW9OnScD5Gp9U
Xs7qFIfzY1QjZM7ViDnIzIvTPH0Bqt9Y1KH2t1XBOQsLOL9gTfftjAQEf/kL
D73/jRYOIpWTSs6miDrYVkasMJ1r4fDANd5x1kVRhyX39/HNWWwBse+lqMNM
EFiJmz8Djd8fXKIyfb2FAwMIOCD4sPCB8fsjuv0ZC4Th9n8G+TdMwCFGwfFj
8htzh+1eGyzmVHI5qD1pnnf2lLmD/xPPS6bBnHA+2DufOXDyt4H1czhwuamW
Mt0yd/gPBuwOGm959xm8RPD/fCt9MIfRAs6HxR+Y5uF3QI9fADnI3iM=
               "]], 
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
               "], CompressedData["
1:eJx1lQ9MlGUcxw91OsuEZNzhlHzpeO+6k4lyZzh2f77PuxipLAmszqI4ywOV
ETVlZMOhpjG6TAMbcFFhrkVLTFcJmJ0rRmdDNEeywibOdNMGTdExCuW653nu
nmeL+Wzvbp+97/2e3/P9fX+/J/XligLfdJ1OFxd5yiPPtMhTuDWtMZygIf7F
/KHMKgUx/r6ieqT5AwXmq2993PeAhj8sKYfDXytopitOMnZdCTVNEME5auW0
wDhBVffxnOZ2BceWvHoo7g6BceBKoa4lGv8mEfFjzOLWKbDR9SfBc7P1tbZ4
Bf5Vf82w1xFczikmgdfn4/bR/LJALsEeZZZ65oAeZbP/aS0thODHRh4KLr3h
Ehzq1to3BSXPWfPVAV+n5Dtdg+/c+8yFtSP9t5oO6nFqe8qK0t0uKCdag74j
etwdq7zcstOFErp+ktxZmO0Jmw2Ci1TPwrPVBtyk+dXGvjfg2ubFY417o/vZ
k1Fx2H9xo9eN9nnpc0uPPIqr6w8O2HMhOGN/6/iyoGSani8EXp9cyWG69qUK
rnOsPFFSIJnpvTAVDWMzi5tOAonb6rf2bYjWryv6Pk9B1kBPub0TvH42yUNU
71TJKVSPvxchZMmu7z0FmEfTbgR+XoSaiezXzp6W/Ikj/dfAgGT2/98g6snO
d0nmc3FB9frM5QRn6BpWBTftj3/z8QdNXJ8MAu/aAnOrxQSPoeO8ziSZxU+W
vOXbpIlePcE9WpeHTdyPCQRHqQ9Pqvj8+pNLwrfA/XfNCDf1bz+go8trxBue
tuV9qyXnnZ7l/LDSLdjb3b/YNx9oqN3zfL/DwvMzA/mDkcTnWTEUnNtiswIZ
1i8Sf0mzcn02Sp4oKu+Z1IhgptekZKZDmoZzF54dznjBIniYHsxvRu//OPa+
ejRivEETj/eIJs7/O9UzRUMnbdRxlffrAg0tnxq77obuzztn9Oxb1qjyfjRq
WErz263y/kiX/GXEzrosyWw/p4br1Pcfqbw+0EQ9GXs17KDxs6yCWf1WWnk/
v6JxPevvz6wuF6xYTX+fkcz0z5Zsp/kfcglm82GT5G+yxn/csGoqMz1KJcfq
w/quWHLe+feLJhskv0vn1dPuKczq869FMDt/h+QOJryF+/spN9+nxsLjPOEW
fttO/dTmxPDb5f7M75Lh2BYx7F4n3vP418QlGFBD49Y6xXxj8+mYQ847Op+q
JJupHuumMp8TSYKZjrYk3i9lktk8bZPM9C8ggml6fVskJ46ScyWVhPcTkqLn
JPjBH9xln64X901s/jC/zdHEfIrdT2w+viQ5dn/9B0YF0lI=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hOaVpNOu7s4zASBTgUHGP/DovUKZyOUHFxV
S5lmWbg4bFB90jzPV9XBxBgIHjs7/P1W+mCOoIZDj9crFpNOZwcWzi755Hda
Dhv08hYz8jg7nL8a9ka/WscBpNz4txOcf1u6JtHoK4LvfYLddvZbJ4cniQuv
meQj+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcdh5q+tvKruzg//FiTH/Dms7
MIDAAqj90ZoOIp8cz6d9dXY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIOC48fk
M2udHUqWl2z4d54fou+Pk0MhiN/PArcfHA6bmeH8JbeWPzZsRvC3e22wmGOJ
4KenAcEyJrj/r/PeFkstY4KHD4y/pvt2BgO/M5zfvjz8lFEP0H9PPC+ZBnNC
5K87O3ze93FrepggxH0qLhD3GIvB4286KD4jpR3Q4xcAPDPUtQ==
               "]]}, 
             Thickness[0.02340276152586005]]}, {
           ImageSize -> {92.57472146118721, 35.400537982565375`}, 
            ImageSize -> {42.72679452054795, 16.338709838107096`}, 
            BaselinePosition -> Scaled[0.32439307852814453`], 
            ImageSize -> {43., 17.}, 
            PlotRange -> {{0., 42.730000000000004`}, {0., 16.34}}, 
            AspectRatio -> Automatic}]}, 
         LegendMarkers -> {{False, Automatic}}, Joined -> {True}, 
         LabelStyle -> {}, LegendLayout -> "Column"]]]], {0.853, 0.5}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.76437638422141*^9, 3.764376862313925*^9, 3.7643777797556458`*^9, {
   3.764378001220031*^9, 3.764378036379031*^9}, 3.7643801237688837`*^9, 
   3.764380388984363*^9, 3.764436010614974*^9, 3.764436441641765*^9, 
   3.7644365064566107`*^9, {3.7644365696343718`*^9, 3.764436656532733*^9}, 
   3.764504423285226*^9, 3.764504871586594*^9, 3.7861312043928823`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"c713c71d-6943-442b-92f4-27de8860f8c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rough ", "Section",
 CellChangeTimes->{{3.78718511513918*^9, 
  3.787185117489317*^9}},ExpressionUUID->"f57fe346-0e69-4cf9-ba25-\
098d49af6253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plt4", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"table1", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Magnification", "\[Rule]", 
           RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
      RowBox[{"{", "\"\<\\eta\>\"", "}"}]}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{"{", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<d(\\eta, E)\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", 
            RowBox[{"26", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.853", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "20"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.787185122834372*^9, 3.78718513542584*^9}, {
  3.787185458950635*^9, 3.7871854639719543`*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[13]:=",ExpressionUUID->"9ed251eb-feaa-4c64-8527-33a0fa39b5ee"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0, 0, 1], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01], LineBox[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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         "]]}}, 
      {RGBColor[0, 0, 1], PointSize[
        NCache[
         Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
       Dashing[0.01]}, {
       {RGBColor[0, 0, 1], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01]}, {}}, {
       {RGBColor[0, 0, 1], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01]}, {}}}, {{}, {}}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.026322716504343247`], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
             "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
             "]}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sBb0jWJn1QdtnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHWZM4K8y61Z1CHjieck0mNXhw6L1Cmc1lB1u8N4WS/3G5wBSZnxZ
0cFtzdHlDBHicP5MEOhUgPMTQoLUF2iqOjxwjXec9VHJwUBrpfAFFU0HnxPs
trO3qjpk5H9oPflFG27/m+Ktor+1deD8lNg7bswWCP4W8x+HUrwQ/CeJC6+Z
5Os4iPZ4vWK5oupw/mrYG/1qHYcNenmLGfcg+GdAIAfB9wC5u0LZwf/ixJh/
h7Ug8j5KDutVnzTPy9Vw2Jtf83amqCLEvSxqcH/B9MH46HSLArvqmSsyDmuF
dPjS7yk47Ai2ivivLu6gfO1RMIOMksNZkD08Qg53NGXX/G9WduB25POasZLD
YYdD06PjFaoO10HhW8YEdz+MD/MfjA/zf3oaECxD8GHxCwAbddBY
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
            
            "], CompressedData["
1:eJxdlHtIU3EUx2c+cEFJ2Zyhw+7uxHuvezazMqEjlhYVyowahZmlrlCy6KGG
o9CFoYRSvhuCGoigzj8SH6BpYP6RZrWSMsFhGooKKqKGg7XfvXe/Sx74/fHh
3N95fM/5XeJGriHTWyQSebnPWffZ5T56ZPE6mKJlbS49AdKqb+JbBh2071fu
NXUQAEUzI7VXdRCQmjx9eFNgcmImRWSVY357dOt9xm4FhDRcoz+uaKGy5NkV
e2g4PNmOufvJX+CkyZDC9DUV5iiU366EUWRWEix7kmyVmUr4herxJjl/ihJE
yK4roBslNEbi++y98wzmTvWdZi8rjXkuvXEiKoAGaxPZ6xxRwPj3S0ua1xQX
z0GCLXy2uEFF4XwZqVMJ3j8iwIWsnMDM9p8n8GVxUIk+jYBQtt8IaN1YyB8F
gosfQmFevN8l2T4ncDLq30BBZpbbEghQEWHrOY8oYOdg5/1fKSiY3prUnyD5
72j4u7w4eLxZAYVrncnZMQxmE/J/ENjiM1yu22QgOrbfUB0n8KmK4v1ZpSRm
T79svD6GixMkh5G+nhd+FQysNNkOjRkJ0DCtgZ9nachH9ZTJoKYi4HF0Ng2D
ZQNFUc0HOZ1O0hBY8PLBWEYwvEK6OynoSYkxuiKCMFNrioX6BQlmVn+Q4Pt1
yHoP4Pl52JPfw57+Dcv21VovCV8Pw/slXH95DKwPrHaZNiTgIy4Nu9nBwEX0
faOU25dR3l8dzO9XJFfHdCi/N0rozy1crqsiwIz2l1JCPNKvj4AjSNchJbf/
S3JwsrqrwIj2wUZy/jg11t+58dBh3afB85G1zJ9RuwRm6y7QYn5nlh0zvdGC
go1PYk5sG24Rbckxs/uYKAf2udRquXrnCO69PdeC43RaXP09AtrRfl9Qc/P9
I+beQaIa5s2/s8dzxJzesWqoRXX89MdcLDX73k7w3+H34+ZhUUMWG88XZo3S
7i8OgZ8i/aWa/7lGAxY2nh//DjUwhPaHFMPO/88/SIf5cA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFE4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXYwMQaCy5IO9b+tCs5lIPiNLEf7DdkR/HSQvmtGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwf/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8tXZNo
tNXYQaRyUsnZFFGHgjXdtzMuGDs8cI13nHVR1OGG0CfH89eMIfa9FHU4AwJ3
iOcfblsefuqRMSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAfXKIyXd7YYbvX
Bos5lVwOkeLbLzL8M3Lwf+J5yTSYE84He+czB07+NrB+DgfbyogVprzGDv/B
gN0hWsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAgCnQ1Q==
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lQtMzVEcx2+K5BW17s2If+rfdS8jdal77/9//z8MQ9TKdEfk0S2PKSYz
Vsu7kcmjdLsSeQwjbKQH5RHyqEgxu5qaZcOKlUpDcs853XM2zdnO7j773//5
/873+z2/470qIdzkKJPJHGxzg232s83EAo9fz+MlcF0W1hCwlQM7lyYktWRn
cuCZWeeyZpUE9SqvKz03OOhBI5TxgpojUX9mMo5UFNbIDBJsLb81Kzufg8nq
S+4vNRL4vPkQIcvpXX8SW9/O2Wjs50ATaBvuEkS6yFMDXTloWpn3RhNtgMZZ
0dMtm0bC9UnxZx3qRdjLOfOVGXI411A2LOe7nvKPYuuB7qk6yhmHXbdPG8z4
7aiklQH9Gd/bdyHyWZsWFrXUtprz5HBw3hcnTY0WuJLTZaarcnhSPiN/bbUW
YtF4zLgoQmfsUSooR/HG0dVJCrib7BUcV2f/vwJuBnU9iLFqyfc0niBsM16c
mq+DfLeJw+KujoMsVN87PeXxLUPL/J8KlKVdHyrM7wTizxzG2Id0b8r7hbkl
seGMsd6jvaEd6fFIAPdtRxOrYnr9u9v7PIQj9ZQKxL9Axg1Ib2/GXkiPr2Mh
ipveurpSAGWb72fL07Fk/+8ZD5zNb+n3kzF+v1ugfuL9uYi0nh1Oj9KnFIpQ
iUYzT9mMffODTPR7WYQVi8KVp1V+kPxLt7HazBivn8wY671dhO7OLY05I/xI
HuNFkps7PHjmLlc99xdJ/j76QAjK73cBZGis8CH+NekpK1D+H+gop0ck+mal
6OFY6t4ltYKK+HdCD2FWW7Dc1CQ/eXqSe1810WeMQBnn7ZVIGes1T6JsQrk5
LsGL14ubJy9VUW7ebDsoaUqI+Yftz5Paroett/qR9Q5IdP8pSM9UCYrAFowu
npzX3RLknPEp/l3xf96J3sviyXk8JoE/qm8PDyFPnMUT5xn7Nu3OrSphjL9X
IcGndRM6s07yxJ8qifp5SphYZxkAxOcgNWXs31w11CREO1e7ANHz6P8Z1/Fa
DTHL6mc7dkmUsf73GeO8f9NSxv2hgDHZZ1/GesQxtvuDc3qFMc5TI2Mjyluu
rg9jf36qKJOcMy5E/phVoER6WnSk7hQV/EY+HtHRvM1HdXYEQ/O+DWkBtz1h
EPLbGgyHjGmhDsMVsBD5VxtM+9szlL8/QazfoXw/ZNyB9Djfl3E/LvagjHMQ
6AFDQq9lmIoYI1sCOhhj/VtFyvg8aQyU220yWIIM5DyBB9EzxAD308p2aRzl
9L6x9x/si0mi/cl+P+H+uJyx/f76Cw4B0Ok=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTHzo6zASBTgUHGP/DovUKZyOUHO7v
45tjfMnRYYPqk+Z5vqoOZ0CgxtHh77fSB3MENRxAwmeVHB1YOLvkk99pOXif
YLedvdTB4fzVsDf61ToQ9VMQ/OKtor9P9yH4TxIXXjNpd4DQ+Qj+FvMfh1K8
EPyU2DtuzBYI/huQQdo6DsElKtP/L3Bw8L84MebfYW2IPywdIeZHazqs6b6d
wdDvCHFHjiqcH84p1m7crwDnrxXS4Uu/J+6w81bX31R3R4eS5SUb/p3nd0hP
A4JpDg6FIH4/C9x+E2Mg2MwM5y+5tfyxYTOCv91rg8UcSwQfbM4yJrj/r/Pe
FkstY4KHD4zvrlrKNGsFgi/v+DH5jKqjg/8Tz0umwZwOriD5AkeHz/s+bk0P
E4SYu88R4h5jMXj8TQeFQ6S0A3r8AgC71+Lm
            "]]}, 
          Thickness[0.026322716504343247`], StripOnInput -> False]}, {
        ImageSize -> {82.32150435865505, 35.400537982565375`}, 
         ImageSize -> {37.994540473225406`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {38., 17.}, PlotRange -> {{0., 37.99}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", 
                   FractionBox["1", "72"], "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0, 0, 1], Editable -> False, Selectable -> False], 
                 ",", 
                 RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", 
           
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "True", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.853, 0.5}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None},
   AxesOrigin->{0, 0},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{864.703125, Automatic},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.9999}, {0, 0.26701485}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[0.01]], 
         Line[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[0.01]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[0.01]]}, {}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[0.01]]}, {}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], None}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 20], DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 0.9999}, {0, 0.26701485}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[0.01]]}, {
        Graphics[{
          Thickness[0.026322716504343247`], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sBb0jWJn1QdtnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHWZM4K8y61Z1CHjieck0mNXhw6L1Cmc1lB1u8N4WS/3G5wBSZnxZ
0cFtzdHlDBHicP5MEOhUgPMTQoLUF2iqOjxwjXec9VHJwUBrpfAFFU0HnxPs
trO3qjpk5H9oPflFG27/m+Ktor+1deD8lNg7bswWCP4W8x+HUrwQ/CeJC6+Z
5Os4iPZ4vWK5oupw/mrYG/1qHYcNenmLGfcg+GdAIAfB9wC5u0LZwf/ixJh/
h7Ug8j5KDutVnzTPy9Vw2Jtf83amqCLEvSxqcH/B9MH46HSLArvqmSsyDmuF
dPjS7yk47Ai2ivivLu6gfO1RMIOMksNZkD08Qg53NGXX/G9WduB25POasZLD
YYdD06PjFaoO10HhW8YEdz+MD/MfjA/zf3oaECxD8GHxCwAbddBY
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlHtIU3EUx2c+cEFJ2Zyhw+7uxHuvezazMqEjlhYVyowahZmlrlCy6KGG
o9CFoYRSvhuCGoigzj8SH6BpYP6RZrWSMsFhGooKKqKGg7XfvXe/Sx74/fHh
3N95fM/5XeJGriHTWyQSebnPWffZ5T56ZPE6mKJlbS49AdKqb+JbBh2071fu
NXUQAEUzI7VXdRCQmjx9eFNgcmImRWSVY357dOt9xm4FhDRcoz+uaKGy5NkV
e2g4PNmOufvJX+CkyZDC9DUV5iiU366EUWRWEix7kmyVmUr4herxJjl/ihJE
yK4roBslNEbi++y98wzmTvWdZi8rjXkuvXEiKoAGaxPZ6xxRwPj3S0ua1xQX
z0GCLXy2uEFF4XwZqVMJ3j8iwIWsnMDM9p8n8GVxUIk+jYBQtt8IaN1YyB8F
gosfQmFevN8l2T4ncDLq30BBZpbbEghQEWHrOY8oYOdg5/1fKSiY3prUnyD5
72j4u7w4eLxZAYVrncnZMQxmE/J/ENjiM1yu22QgOrbfUB0n8KmK4v1ZpSRm
T79svD6GixMkh5G+nhd+FQysNNkOjRkJ0DCtgZ9nachH9ZTJoKYi4HF0Ng2D
ZQNFUc0HOZ1O0hBY8PLBWEYwvEK6OynoSYkxuiKCMFNrioX6BQlmVn+Q4Pt1
yHoP4Pl52JPfw57+Dcv21VovCV8Pw/slXH95DKwPrHaZNiTgIy4Nu9nBwEX0
faOU25dR3l8dzO9XJFfHdCi/N0rozy1crqsiwIz2l1JCPNKvj4AjSNchJbf/
S3JwsrqrwIj2wUZy/jg11t+58dBh3afB85G1zJ9RuwRm6y7QYn5nlh0zvdGC
go1PYk5sG24Rbckxs/uYKAf2udRquXrnCO69PdeC43RaXP09AtrRfl9Qc/P9
I+beQaIa5s2/s8dzxJzesWqoRXX89MdcLDX73k7w3+H34+ZhUUMWG88XZo3S
7i8OgZ8i/aWa/7lGAxY2nh//DjUwhPaHFMPO/88/SIf5cA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFE4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXYwMQaCy5IO9b+tCs5lIPiNLEf7DdkR/HSQvmtGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwf/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8tXZNo
tNXYQaRyUsnZFFGHgjXdtzMuGDs8cI13nHVR1OGG0CfH89eMIfa9FHU4AwJ3
iOcfblsefuqRMSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAfXKIyXd7YYbvX
Bos5lVwOkeLbLzL8M3Lwf+J5yTSYE84He+czB07+NrB+DgfbyogVprzGDv/B
gN0hWsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAgCnQ1Q==
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lQtMzVEcx2+K5BW17s2If+rfdS8jdal77/9//z8MQ9TKdEfk0S2PKSYz
Vsu7kcmjdLsSeQwjbKQH5RHyqEgxu5qaZcOKlUpDcs853XM2zdnO7j773//5
/873+z2/470qIdzkKJPJHGxzg232s83EAo9fz+MlcF0W1hCwlQM7lyYktWRn
cuCZWeeyZpUE9SqvKz03OOhBI5TxgpojUX9mMo5UFNbIDBJsLb81Kzufg8nq
S+4vNRL4vPkQIcvpXX8SW9/O2Wjs50ATaBvuEkS6yFMDXTloWpn3RhNtgMZZ
0dMtm0bC9UnxZx3qRdjLOfOVGXI411A2LOe7nvKPYuuB7qk6yhmHXbdPG8z4
7aiklQH9Gd/bdyHyWZsWFrXUtprz5HBw3hcnTY0WuJLTZaarcnhSPiN/bbUW
YtF4zLgoQmfsUSooR/HG0dVJCrib7BUcV2f/vwJuBnU9iLFqyfc0niBsM16c
mq+DfLeJw+KujoMsVN87PeXxLUPL/J8KlKVdHyrM7wTizxzG2Id0b8r7hbkl
seGMsd6jvaEd6fFIAPdtRxOrYnr9u9v7PIQj9ZQKxL9Axg1Ib2/GXkiPr2Mh
ipveurpSAGWb72fL07Fk/+8ZD5zNb+n3kzF+v1ugfuL9uYi0nh1Oj9KnFIpQ
iUYzT9mMffODTPR7WYQVi8KVp1V+kPxLt7HazBivn8wY671dhO7OLY05I/xI
HuNFkps7PHjmLlc99xdJ/j76QAjK73cBZGis8CH+NekpK1D+H+gop0ck+mal
6OFY6t4ltYKK+HdCD2FWW7Dc1CQ/eXqSe1810WeMQBnn7ZVIGes1T6JsQrk5
LsGL14ubJy9VUW7ebDsoaUqI+Yftz5Paroett/qR9Q5IdP8pSM9UCYrAFowu
npzX3RLknPEp/l3xf96J3sviyXk8JoE/qm8PDyFPnMUT5xn7Nu3OrSphjL9X
IcGndRM6s07yxJ8qifp5SphYZxkAxOcgNWXs31w11CREO1e7ANHz6P8Z1/Fa
DTHL6mc7dkmUsf73GeO8f9NSxv2hgDHZZ1/GesQxtvuDc3qFMc5TI2Mjyluu
rg9jf36qKJOcMy5E/phVoER6WnSk7hQV/EY+HtHRvM1HdXYEQ/O+DWkBtz1h
EPLbGgyHjGmhDsMVsBD5VxtM+9szlL8/QazfoXw/ZNyB9Djfl3E/LvagjHMQ
6AFDQq9lmIoYI1sCOhhj/VtFyvg8aQyU220yWIIM5DyBB9EzxAD308p2aRzl
9L6x9x/si0mi/cl+P+H+uJyx/f76Cw4B0Ok=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTHzo6zASBTgUHGP/DovUKZyOUHO7v
45tjfMnRYYPqk+Z5vqoOZ0CgxtHh77fSB3MENRxAwmeVHB1YOLvkk99pOXif
YLedvdTB4fzVsDf61ToQ9VMQ/OKtor9P9yH4TxIXXjNpd4DQ+Qj+FvMfh1K8
EPyU2DtuzBYI/huQQdo6DsElKtP/L3Bw8L84MebfYW2IPywdIeZHazqs6b6d
wdDvCHFHjiqcH84p1m7crwDnrxXS4Uu/J+6w81bX31R3R4eS5SUb/p3nd0hP
A4JpDg6FIH4/C9x+E2Mg2MwM5y+5tfyxYTOCv91rg8UcSwQfbM4yJrj/r/Pe
FkstY4KHD4zvrlrKNGsFgi/v+DH5jKqjg/8Tz0umwZwOriD5AkeHz/s+bk0P
E4SYu88R4h5jMXj8TQeFQ6S0A3r8AgC71+Lm
             "]]}, 
           Thickness[0.026322716504343247`]]}, {
         ImageSize -> {82.32150435865505, 35.400537982565375`}, 
          ImageSize -> {37.994540473225406`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {38., 17.}, PlotRange -> {{0., 37.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> {{False, Automatic}}, 
       Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]], {0.853,
      0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.787185138882234*^9, 3.7871854643610563`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b79a8819-84a2-4563-a584-4f6fdca7ee93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plt1", ",", "plt4"}], "]"}]], "Input",
 CellChangeTimes->{{3.787185170305491*^9, 3.787185179640436*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"08ea39fd-7d2c-45e0-9f0f-4afef3033fa0"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], Dashing[
         0.03], LineBox[CompressedData["
1:eJwVlGc81Y0DxW9WPWkhDZoKKYnQUBwkPVIikTKyohIahMfOTFlZKYRcZV5J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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$8225#1"]& ]}, {}}, {{}, {{{}, {}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
         Dashing[0.01], LineBox[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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          "]]}}, 
       {RGBColor[0, 0, 1], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
        Dashing[0.01]}, {
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
         Dashing[0.01]}, {}}, {
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
         Dashing[0.01]}, {}}}, {{}, {}}}}, {InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.02566735112936345], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
             "]]}, 
           Thickness[0.02566735112936345], StripOnInput -> False]}, {
         ImageSize -> {84.40964217517642, 35.400537982565375`}, 
          ImageSize -> {38.95829638854296, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0, 0], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.85, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.026322716504343247`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sBb0jWJn1QdtnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHWZM4K8y61Z1CHjieck0mNXhw6L1Cmc1lB1u8N4WS/3G5wBSZnxZ
0cFtzdHlDBHicP5MEOhUgPMTQoLUF2iqOjxwjXec9VHJwUBrpfAFFU0HnxPs
trO3qjpk5H9oPflFG27/m+Ktor+1deD8lNg7bswWCP4W8x+HUrwQ/CeJC6+Z
5Os4iPZ4vWK5oupw/mrYG/1qHYcNenmLGfcg+GdAIAfB9wC5u0LZwf/ixJh/
h7Ug8j5KDutVnzTPy9Vw2Jtf83amqCLEvSxqcH/B9MH46HSLArvqmSsyDmuF
dPjS7yk47Ai2ivivLu6gfO1RMIOMksNZkD08Qg53NGXX/G9WduB25POasZLD
YYdD06PjFaoO10HhW8YEdz+MD/MfjA/zf3oaECxD8GHxCwAbddBY
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlHtIU3EUx2c+cEFJ2Zyhw+7uxHuvezazMqEjlhYVyowahZmlrlCy6KGG
o9CFoYRSvhuCGoigzj8SH6BpYP6RZrWSMsFhGooKKqKGg7XfvXe/Sx74/fHh
3N95fM/5XeJGriHTWyQSebnPWffZ5T56ZPE6mKJlbS49AdKqb+JbBh2071fu
NXUQAEUzI7VXdRCQmjx9eFNgcmImRWSVY357dOt9xm4FhDRcoz+uaKGy5NkV
e2g4PNmOufvJX+CkyZDC9DUV5iiU366EUWRWEix7kmyVmUr4herxJjl/ihJE
yK4roBslNEbi++y98wzmTvWdZi8rjXkuvXEiKoAGaxPZ6xxRwPj3S0ua1xQX
z0GCLXy2uEFF4XwZqVMJ3j8iwIWsnMDM9p8n8GVxUIk+jYBQtt8IaN1YyB8F
gosfQmFevN8l2T4ncDLq30BBZpbbEghQEWHrOY8oYOdg5/1fKSiY3prUnyD5
72j4u7w4eLxZAYVrncnZMQxmE/J/ENjiM1yu22QgOrbfUB0n8KmK4v1ZpSRm
T79svD6GixMkh5G+nhd+FQysNNkOjRkJ0DCtgZ9nachH9ZTJoKYi4HF0Ng2D
ZQNFUc0HOZ1O0hBY8PLBWEYwvEK6OynoSYkxuiKCMFNrioX6BQlmVn+Q4Pt1
yHoP4Pl52JPfw57+Dcv21VovCV8Pw/slXH95DKwPrHaZNiTgIy4Nu9nBwEX0
faOU25dR3l8dzO9XJFfHdCi/N0rozy1crqsiwIz2l1JCPNKvj4AjSNchJbf/
S3JwsrqrwIj2wUZy/jg11t+58dBh3afB85G1zJ9RuwRm6y7QYn5nlh0zvdGC
go1PYk5sG24Rbckxs/uYKAf2udRquXrnCO69PdeC43RaXP09AtrRfl9Qc/P9
I+beQaIa5s2/s8dzxJzesWqoRXX89MdcLDX73k7w3+H34+ZhUUMWG88XZo3S
7i8OgZ8i/aWa/7lGAxY2nh//DjUwhPaHFMPO/88/SIf5cA==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFE4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXYwMQaCy5IO9b+tCs5lIPiNLEf7DdkR/HSQvmtGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwf/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8tXZNo
tNXYQaRyUsnZFFGHgjXdtzMuGDs8cI13nHVR1OGG0CfH89eMIfa9FHU4AwJ3
iOcfblsefuqRMSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAfXKIyXd7YYbvX
Bos5lVwOkeLbLzL8M3Lwf+J5yTSYE84He+czB07+NrB+DgfbyogVprzGDv/B
gN0hWsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAgCnQ1Q==
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lQtMzVEcx2+K5BW17s2If+rfdS8jdal77/9//z8MQ9TKdEfk0S2PKSYz
Vsu7kcmjdLsSeQwjbKQH5RHyqEgxu5qaZcOKlUpDcs853XM2zdnO7j773//5
/873+z2/470qIdzkKJPJHGxzg232s83EAo9fz+MlcF0W1hCwlQM7lyYktWRn
cuCZWeeyZpUE9SqvKz03OOhBI5TxgpojUX9mMo5UFNbIDBJsLb81Kzufg8nq
S+4vNRL4vPkQIcvpXX8SW9/O2Wjs50ATaBvuEkS6yFMDXTloWpn3RhNtgMZZ
0dMtm0bC9UnxZx3qRdjLOfOVGXI411A2LOe7nvKPYuuB7qk6yhmHXbdPG8z4
7aiklQH9Gd/bdyHyWZsWFrXUtprz5HBw3hcnTY0WuJLTZaarcnhSPiN/bbUW
YtF4zLgoQmfsUSooR/HG0dVJCrib7BUcV2f/vwJuBnU9iLFqyfc0niBsM16c
mq+DfLeJw+KujoMsVN87PeXxLUPL/J8KlKVdHyrM7wTizxzG2Id0b8r7hbkl
seGMsd6jvaEd6fFIAPdtRxOrYnr9u9v7PIQj9ZQKxL9Axg1Ib2/GXkiPr2Mh
ipveurpSAGWb72fL07Fk/+8ZD5zNb+n3kzF+v1ugfuL9uYi0nh1Oj9KnFIpQ
iUYzT9mMffODTPR7WYQVi8KVp1V+kPxLt7HazBivn8wY671dhO7OLY05I/xI
HuNFkps7PHjmLlc99xdJ/j76QAjK73cBZGis8CH+NekpK1D+H+gop0ck+mal
6OFY6t4ltYKK+HdCD2FWW7Dc1CQ/eXqSe1810WeMQBnn7ZVIGes1T6JsQrk5
LsGL14ubJy9VUW7ebDsoaUqI+Yftz5Paroett/qR9Q5IdP8pSM9UCYrAFowu
npzX3RLknPEp/l3xf96J3sviyXk8JoE/qm8PDyFPnMUT5xn7Nu3OrSphjL9X
IcGndRM6s07yxJ8qifp5SphYZxkAxOcgNWXs31w11CREO1e7ANHz6P8Z1/Fa
DTHL6mc7dkmUsf73GeO8f9NSxv2hgDHZZ1/GesQxtvuDc3qFMc5TI2Mjyluu
rg9jf36qKJOcMy5E/phVoER6WnSk7hQV/EY+HtHRvM1HdXYEQ/O+DWkBtz1h
EPLbGgyHjGmhDsMVsBD5VxtM+9szlL8/QazfoXw/ZNyB9Djfl3E/LvagjHMQ
6AFDQq9lmIoYI1sCOhhj/VtFyvg8aQyU220yWIIM5DyBB9EzxAD308p2aRzl
9L6x9x/si0mi/cl+P+H+uJyx/f76Cw4B0Ok=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTHzo6zASBTgUHGP/DovUKZyOUHO7v
45tjfMnRYYPqk+Z5vqoOZ0CgxtHh77fSB3MENRxAwmeVHB1YOLvkk99pOXif
YLedvdTB4fzVsDf61ToQ9VMQ/OKtor9P9yH4TxIXXjNpd4DQ+Qj+FvMfh1K8
EPyU2DtuzBYI/huQQdo6DsElKtP/L3Bw8L84MebfYW2IPywdIeZHazqs6b6d
wdDvCHFHjiqcH84p1m7crwDnrxXS4Uu/J+6w81bX31R3R4eS5SUb/p3nd0hP
A4JpDg6FIH4/C9x+E2Mg2MwM5y+5tfyxYTOCv91rg8UcSwQfbM4yJrj/r/Pe
FkstY4KHD4zvrlrKNGsFgi/v+DH5jKqjg/8Tz0umwZwOriD5AkeHz/s+bk0P
E4SYu88R4h5jMXj8TQeFQ6S0A3r8AgC71+Lm
             "]]}, 
           Thickness[0.026322716504343247`], StripOnInput -> False]}, {
         ImageSize -> {82.32150435865505, 35.400537982565375`}, 
          ImageSize -> {37.994540473225406`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {38., 17.}, PlotRange -> {{0., 37.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.853, 0.5}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           
           "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None},
   AxesOrigin->{0.0001, 0},
   AxesStyle->Directive[
     GrayLevel[0], 22],
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{893.5546875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.0001, 0.9999}, {0., 0.3395166046799398}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0], 
            Dashing[0.03]], 
           Line[CompressedData["
1:eJwVlGc81Y0DxW9WPWkhDZoKKYnQUBwkPVIikTKyohIahMfOTFlZKYRcZV5J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            "]]}, "Charting`Private`Tag$8225#1"]}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwVxXk8FIgCB/AhR6QLnzTYZLZ1bUQhL6ufHGXZHGFT6JUIa9sQLXayi002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           "]]}}, {{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[0.01]]}}, {{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[0.01]]}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[0.01]]}, {}}}, {{}, {}}}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.0001000000000000000047921736023859296`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             
             "], CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], None}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 22], DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.0001, 0.9999}, {0., 0.3395166046799398}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       LineLegend[{
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[0.01]]}, {
         Graphics[{
           Thickness[0.026322716504343247`], 
           Style[{
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
               "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
               "]}], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sBb0jWJn1QdtnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHWZM4K8y61Z1CHjieck0mNXhw6L1Cmc1lB1u8N4WS/3G5wBSZnxZ
0cFtzdHlDBHicP5MEOhUgPMTQoLUF2iqOjxwjXec9VHJwUBrpfAFFU0HnxPs
trO3qjpk5H9oPflFG27/m+Ktor+1deD8lNg7bswWCP4W8x+HUrwQ/CeJC6+Z
5Os4iPZ4vWK5oupw/mrYG/1qHYcNenmLGfcg+GdAIAfB9wC5u0LZwf/ixJh/
h7Ug8j5KDutVnzTPy9Vw2Jtf83amqCLEvSxqcH/B9MH46HSLArvqmSsyDmuF
dPjS7yk47Ai2ivivLu6gfO1RMIOMksNZkD08Qg53NGXX/G9WduB25POasZLD
YYdD06PjFaoO10HhW8YEdz+MD/MfjA/zf3oaECxD8GHxCwAbddBY
              "]], 
             FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
              
              "], CompressedData["
1:eJxdlHtIU3EUx2c+cEFJ2Zyhw+7uxHuvezazMqEjlhYVyowahZmlrlCy6KGG
o9CFoYRSvhuCGoigzj8SH6BpYP6RZrWSMsFhGooKKqKGg7XfvXe/Sx74/fHh
3N95fM/5XeJGriHTWyQSebnPWffZ5T56ZPE6mKJlbS49AdKqb+JbBh2071fu
NXUQAEUzI7VXdRCQmjx9eFNgcmImRWSVY357dOt9xm4FhDRcoz+uaKGy5NkV
e2g4PNmOufvJX+CkyZDC9DUV5iiU366EUWRWEix7kmyVmUr4herxJjl/ihJE
yK4roBslNEbi++y98wzmTvWdZi8rjXkuvXEiKoAGaxPZ6xxRwPj3S0ua1xQX
z0GCLXy2uEFF4XwZqVMJ3j8iwIWsnMDM9p8n8GVxUIk+jYBQtt8IaN1YyB8F
gosfQmFevN8l2T4ncDLq30BBZpbbEghQEWHrOY8oYOdg5/1fKSiY3prUnyD5
72j4u7w4eLxZAYVrncnZMQxmE/J/ENjiM1yu22QgOrbfUB0n8KmK4v1ZpSRm
T79svD6GixMkh5G+nhd+FQysNNkOjRkJ0DCtgZ9nachH9ZTJoKYi4HF0Ng2D
ZQNFUc0HOZ1O0hBY8PLBWEYwvEK6OynoSYkxuiKCMFNrioX6BQlmVn+Q4Pt1
yHoP4Pl52JPfw57+Dcv21VovCV8Pw/slXH95DKwPrHaZNiTgIy4Nu9nBwEX0
faOU25dR3l8dzO9XJFfHdCi/N0rozy1crqsiwIz2l1JCPNKvj4AjSNchJbf/
S3JwsrqrwIj2wUZy/jg11t+58dBh3afB85G1zJ9RuwRm6y7QYn5nlh0zvdGC
go1PYk5sG24Rbckxs/uYKAf2udRquXrnCO69PdeC43RaXP09AtrRfl9Qc/P9
I+beQaIa5s2/s8dzxJzesWqoRXX89MdcLDX73k7w3+H34+ZhUUMWG88XZo3S
7i8OgZ8i/aWa/7lGAxY2nh//DjUwhPaHFMPO/88/SIf5cA==
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFE4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXYwMQaCy5IO9b+tCs5lIPiNLEf7DdkR/HSQvmtGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwf/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8tXZNo
tNXYQaRyUsnZFFGHgjXdtzMuGDs8cI13nHVR1OGG0CfH89eMIfa9FHU4AwJ3
iOcfblsefuqRMSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAfXKIyXd7YYbvX
Bos5lVwOkeLbLzL8M3Lwf+J5yTSYE84He+czB07+NrB+DgfbyogVprzGDv/B
gN0hWsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAgCnQ1Q==
              "]], 
             FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
              "], CompressedData["
1:eJx1lQtMzVEcx2+K5BW17s2If+rfdS8jdal77/9//z8MQ9TKdEfk0S2PKSYz
Vsu7kcmjdLsSeQwjbKQH5RHyqEgxu5qaZcOKlUpDcs853XM2zdnO7j773//5
/873+z2/470qIdzkKJPJHGxzg232s83EAo9fz+MlcF0W1hCwlQM7lyYktWRn
cuCZWeeyZpUE9SqvKz03OOhBI5TxgpojUX9mMo5UFNbIDBJsLb81Kzufg8nq
S+4vNRL4vPkQIcvpXX8SW9/O2Wjs50ATaBvuEkS6yFMDXTloWpn3RhNtgMZZ
0dMtm0bC9UnxZx3qRdjLOfOVGXI411A2LOe7nvKPYuuB7qk6yhmHXbdPG8z4
7aiklQH9Gd/bdyHyWZsWFrXUtprz5HBw3hcnTY0WuJLTZaarcnhSPiN/bbUW
YtF4zLgoQmfsUSooR/HG0dVJCrib7BUcV2f/vwJuBnU9iLFqyfc0niBsM16c
mq+DfLeJw+KujoMsVN87PeXxLUPL/J8KlKVdHyrM7wTizxzG2Id0b8r7hbkl
seGMsd6jvaEd6fFIAPdtRxOrYnr9u9v7PIQj9ZQKxL9Axg1Ib2/GXkiPr2Mh
ipveurpSAGWb72fL07Fk/+8ZD5zNb+n3kzF+v1ugfuL9uYi0nh1Oj9KnFIpQ
iUYzT9mMffODTPR7WYQVi8KVp1V+kPxLt7HazBivn8wY671dhO7OLY05I/xI
HuNFkps7PHjmLlc99xdJ/j76QAjK73cBZGis8CH+NekpK1D+H+gop0ck+mal
6OFY6t4ltYKK+HdCD2FWW7Dc1CQ/eXqSe1810WeMQBnn7ZVIGes1T6JsQrk5
LsGL14ubJy9VUW7ebDsoaUqI+Yftz5Paroett/qR9Q5IdP8pSM9UCYrAFowu
npzX3RLknPEp/l3xf96J3sviyXk8JoE/qm8PDyFPnMUT5xn7Nu3OrSphjL9X
IcGndRM6s07yxJ8qifp5SphYZxkAxOcgNWXs31w11CREO1e7ANHz6P8Z1/Fa
DTHL6mc7dkmUsf73GeO8f9NSxv2hgDHZZ1/GesQxtvuDc3qFMc5TI2Mjyluu
rg9jf36qKJOcMy5E/phVoER6WnSk7hQV/EY+HtHRvM1HdXYEQ/O+DWkBtz1h
EPLbGgyHjGmhDsMVsBD5VxtM+9szlL8/QazfoXw/ZNyB9Djfl3E/LvagjHMQ
6AFDQq9lmIoYI1sCOhhj/VtFyvg8aQyU220yWIIM5DyBB9EzxAD308p2aRzl
9L6x9x/si0mi/cl+P+H+uJyx/f76Cw4B0Ok=
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTHzo6zASBTgUHGP/DovUKZyOUHO7v
45tjfMnRYYPqk+Z5vqoOZ0CgxtHh77fSB3MENRxAwmeVHB1YOLvkk99pOXif
YLedvdTB4fzVsDf61ToQ9VMQ/OKtor9P9yH4TxIXXjNpd4DQ+Qj+FvMfh1K8
EPyU2DtuzBYI/huQQdo6DsElKtP/L3Bw8L84MebfYW2IPywdIeZHazqs6b6d
wdDvCHFHjiqcH84p1m7crwDnrxXS4Uu/J+6w81bX31R3R4eS5SUb/p3nd0hP
A4JpDg6FIH4/C9x+E2Mg2MwM5y+5tfyxYTOCv91rg8UcSwQfbM4yJrj/r/Pe
FkstY4KHD4zvrlrKNGsFgi/v+DH5jKqjg/8Tz0umwZwOriD5AkeHz/s+bk0P
E4SYu88R4h5jMXj8TQeFQ6S0A3r8AgC71+Lm
              "]]}, 
            Thickness[0.026322716504343247`]]}, {
          ImageSize -> {82.32150435865505, 35.400537982565375`}, 
           ImageSize -> {37.994540473225406`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {38., 17.}, PlotRange -> {{0., 37.99}, {0., 16.34}}, 
           AspectRatio -> Automatic}]}, LegendMarkers -> {{False, Automatic}},
         Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]]], {
     0.853, 0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.787185180174584*^9, 3.787185466450571*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a83129f4-df15-4db2-ab11-5e1b286ba7d3"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"c9d9a87a-a5a8-489d-a35d-f51f620843a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Single-mode squeezer", "Chapter"]], "Subchapter",
 CellChangeTimes->{{3.7496753698719482`*^9, 
  3.7496754245205727`*^9}},ExpressionUUID->"359d5692-5ada-432a-be0d-\
2102f9c5d34c"],

Cell[CellGroupData[{

Cell["Lack of uniform convergence  ", "Subsection",
 CellChangeTimes->{{3.749678642284774*^9, 
  3.74967865606669*^9}},ExpressionUUID->"a79b2fdf-d003-4514-a7a1-\
79ab90b095f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$$Assumptions", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"rr", "\[GreaterEqual]", " ", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "covariance", " ", "matrix", " ", "after", " ", "the", " ", "action", " ", 
    "of", " ", "the", " ", "ideal", " ", "channel"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Covout1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["m", "2"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         RowBox[{"2", "m"}]]}], "}"}]}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "covariance", " ", "matrix", " ", "after", " ", "the", " ", "action", " ", 
    "of", " ", "the", " ", "channel", " ", "\[CapitalXi]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Covout2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"m", "+", "rr"}], "2"], " ", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", 
        RowBox[{"2", "m"}]]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"omega", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout1", "+", "Covout2"}], "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SqrtDelta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sqrt", "[", "Delta1", "]"}], "]"}]}], ";"}], " "}], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Gamma1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"4", "*", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"omega", ".", "Covout1", ".", "omega", ".", "Covout2"}], "-", 
        
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "/", "4"}]}], "]"}]}], 
     "]"}]}], ";"}],
  FontSize->14], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"SqrtGamma1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sqrt", "[", "Gamma1", "]"}], "]"}]}], ";"}],
  FontSize->14], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Lambda1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"4", "*", 
      RowBox[{"Det", "[", 
       RowBox[{"Covout1", "+", 
        RowBox[{
         FractionBox["\[ImaginaryI]", "2"], "*", "omega"}]}], "]"}], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"Covout2", "+", 
        RowBox[{
         FractionBox["\[ImaginaryI]", "2"], "*", "omega"}]}], "]"}]}], 
     "]"}]}], ";"}],
  FontSize->14], "\n", 
 RowBox[{
  RowBox[{"SqrtLambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Lambda1", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"invfidelity", " ", "=", " ", 
    RowBox[{
     SqrtBox[
      RowBox[{"Delta1", "+", "Lambda1"}]], " ", "-", " ", 
     SqrtBox["Lambda1"]}]}], ";"}],
  FontSize->14], "\n", 
 RowBox[{"fidelity", " ", "=", " ", 
  FractionBox["1", "invfidelity"]}]}], "Input",
 CellChangeTimes->{{3.749675641888476*^9, 3.7496756781448517`*^9}, {
   3.749679394953087*^9, 3.749679408291625*^9}, {3.749765677242186*^9, 
   3.749765680559209*^9}, 3.749825116028901*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"738cf8f1-4bf1-45aa-af69-c12643d941fc"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{"1", "+", 
    FractionBox["rr", 
     RowBox[{"2", " ", "m"}]]}]]]], "Output",
 CellChangeTimes->{
  3.749675578721889*^9, {3.74967567986588*^9, 3.749675684748543*^9}, 
   3.74967941235627*^9, 3.749765649473399*^9, 3.7497656845708303`*^9, 
   3.749765868967445*^9, 3.764504875198011*^9, 3.786131225294961*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d4d74d16-2e0c-4953-9d2a-08f566656aa9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plot for two-mode squeezed vacuum state ", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.74967860425387*^9, 3.749678617211816*^9}, {
  3.786131227024577*^9, 
  3.786131230519369*^9}},ExpressionUUID->"aea925f7-b95d-479f-9d06-\
140e228dfec2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Covout1", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       SqrtBox[
        RowBox[{"Ns", 
         RowBox[{"(", 
          RowBox[{"Ns", "+", "1"}], ")"}]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}], ",", "0", ",", " ", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"Ns", 
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"Ns", 
         RowBox[{"(", 
          RowBox[{"Ns", "+", "1"}], ")"}]}]], ",", " ", "0", ",", 
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}], ",", " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"Ns", 
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}]}]]}], ",", " ", "0", ",", " ", 
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}]}], " ", "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Covout2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       SqrtBox[
        RowBox[{"Ns", 
         RowBox[{"(", 
          RowBox[{"Ns", "+", "1"}], ")"}]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}], ",", "0", ",", " ", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"Ns", 
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"Ns", 
         RowBox[{"(", 
          RowBox[{"Ns", "+", "1"}], ")"}]}]], ",", " ", "0", ",", 
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"], "+", 
        FractionBox["rr", "2"]}], ",", " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"Ns", 
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}]}]]}], ",", " ", "0", ",", " ", 
       RowBox[{"Ns", "+", 
        FractionBox["1", "2"]}]}], " ", "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"omega", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout1", "+", "Covout2"}], "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SqrtDelta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sqrt", "[", "Delta1", "]"}], "]"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"Gamma1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"16", "*", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"omega", ".", "Covout1", ".", "omega", ".", "Covout2"}], "-", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtGamma1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Gamma1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Lambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"16", "*", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout1", "+", 
       RowBox[{
        FractionBox["I", "2"], "*", "omega"}]}], "]"}], "*", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout2", "+", 
       RowBox[{
        FractionBox["I", "2"], "*", "omega"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtLambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Lambda1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"invfidelity", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"SqrtGamma1", "+", "SqrtLambda1", "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"SqrtGamma1", "+", "SqrtLambda1"}], ")"}], "2"], "-", 
       "Delta1"}], "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{"invfidelity", ";"}], "\n", 
 RowBox[{"fidelity", " ", "=", " ", 
  FractionBox["1", "invfidelity"]}]}], "Input",
 CellChangeTimes->{{3.7475638202132463`*^9, 3.747563825802281*^9}, {
   3.747563882669217*^9, 3.747563924841794*^9}, {3.7475642776939783`*^9, 
   3.7475642810926657`*^9}, {3.74756438292417*^9, 3.747564387497789*^9}, {
   3.7494663764215107`*^9, 3.749466379143368*^9}, {3.7495020838116617`*^9, 
   3.749502084144496*^9}, 3.7496787978043528`*^9, {3.749678947879208*^9, 
   3.749679076409853*^9}, {3.749679118711912*^9, 3.749679128174344*^9}, {
   3.7496793846020193`*^9, 3.7496793897082*^9}, {3.749698017765218*^9, 
   3.749698040915971*^9}, {3.749702255391407*^9, 3.7497022667224092`*^9}, 
   3.74975889564321*^9, {3.749765895802389*^9, 3.749765896352393*^9}},
 FontSize->14,
 CellLabel->"In[23]:=",ExpressionUUID->"b3072b10-196c-4392-9035-385ab45354d0"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", "Ns"}], ")"}], " ", "rr"}]}]]]], "Output",
 CellChangeTimes->{3.749758896250402*^9, 3.749758929200844*^9, 
  3.749765900289647*^9, 3.764160217870283*^9, 3.764160270609412*^9, 
  3.764247557565534*^9, 3.764504878094643*^9, 3.786131231649685*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"de7e93ad-c2a3-4cfd-b287-48d7bb65dabd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SD", "[", 
    RowBox[{"Ns_", ",", "sq_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", " ", "Ns"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "sq"}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "re"}], "]"}]}]}]]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.749758913935087*^9, 3.749758922813572*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f26dc237-7b54-47ed-90a2-498999876148"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Squeezing", "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<4 dB\>\"", ",", " ", 
     RowBox[{"FontSize", "\[Rule]", "28"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7496908069743223`*^9, 3.7496908355642548`*^9}, {
  3.7496908677172117`*^9, 3.749690888380496*^9}, {3.749690925866452*^9, 
  3.749690940241222*^9}, {3.7496910694732122`*^9, 3.749691071734848*^9}, {
  3.749691428853565*^9, 3.7496914420102262`*^9}, {3.749696403727128*^9, 
  3.749696405347868*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f9b958ed-8550-4261-ad6a-43a32843190b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", "Squeezing_", "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SD", "[", 
        RowBox[{"0.06", ",", "0.46"}], "]"}], ",", 
       RowBox[{"SD", "[", 
        RowBox[{"0.5", ",", "0.46"}], "]"}], ",", 
       RowBox[{"SD", "[", 
        RowBox[{"1", ",", "0.46"}], "]"}], ",", " ", 
       RowBox[{"SD", "[", 
        RowBox[{"1.4", ",", "0.46"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"re", ",", "0", ",", "1.73"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.05", "]"}], ",", "Black"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(E\)]\)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "28"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<g(\!\(\*SubscriptBox[\(r\), \(E\)]\), N)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "28"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.06\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.5\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1.4\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.89", ",", "0.8"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
        
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "18"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"HoldForm", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Squeezing strength\>\"", ",", " ", 
           RowBox[{"FontSize", "\[Rule]", "28"}]}], "]"}], "=", "Squeezing"}],
         "]"}]}]}], "*)"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", "Squeezing", "]"}]}], "Input",
 CellChangeTimes->{{3.749686198074347*^9, 3.749686209168977*^9}, {
  3.749688588921041*^9, 3.7496886092602243`*^9}, {3.7496892463569613`*^9, 
  3.749689261200749*^9}, {3.749689323906386*^9, 3.749689325101515*^9}, {
  3.7496893645608597`*^9, 3.749689391757115*^9}, {3.749689537161007*^9, 
  3.749689552792102*^9}, {3.749690380617383*^9, 3.7496903846169167`*^9}, {
  3.749691083034684*^9, 3.749691161157207*^9}, {3.7496913518254642`*^9, 
  3.749691414341526*^9}, {3.749691886760818*^9, 3.7496918950939503`*^9}, {
  3.7497013122145357`*^9, 3.7497013174007177`*^9}, {3.7641602353172092`*^9, 
  3.7641602355129538`*^9}, {3.764160287018276*^9, 3.764160299007481*^9}, {
  3.7642475736697607`*^9, 3.764247595773604*^9}, {3.786131214675646*^9, 
  3.786131217690184*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"95c81c33-a308-4394-875e-e940e1fac885"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwVyX081AcAx3HqtpSo2S1ZEmuNiDUPtVp8PVy3VBJ5juJOeSwMJVPUNDVO
9EBTSMXrUq6OaWN+51mHOHfkEqefjmyk3XnOL7b2x+f1/uNjwIpwPbJIRUXF
6UP/qxMuqo6YZNkcluwsa4wgsSVZrmXGtsOqL5nRXsdJZNNoxmpsF+QKC81H
w0kIGVetplgBmFHmP1wZSoIM9P1zlBWFBJ3ddw4GkngTY7vwmnUWHWuEJ5Ve
JMYTSvMHWZm4uePdkrX2JKaSwiLlrAKwcrd7x9JJGAdfUqPrleL6qAd3Nfsl
fmlPbOgaqURV3Ftxc3E/ONfUw0sba6EXnLy4bFqGiOlKjSvRTTi1xukBw1KG
e4+ths6JWyBfv1pzOLEPpzdedVPniFAoKtnaT/SiXF3+u7WOBK4zMWc1VXvh
WRrgP+/QhRuO4j/uuL4A01zidjG3GxWMCsnl7B4MBBgN6oqeIzHHu1Vj9DnU
nIMd7069gCpbpP8J4zkSPsuZm9ktA33KsCgyU4qbqXzmgbiXKPvefJ3TWDeS
j/lFWI+QWOa2aWiXTTdUJz2+atV6BeeW4vQL157BzbW+2NdQDo+1XZz5uS44
5Rq5ux0YhJV/OeeSRxd0a1TanMOGQCTLQgxrOpEpEofyc17jPH0bM1u/E21E
9kRawzAIU73mqBQJXv7U4Rj+4i8kp5XTaigxsrcsauIvGUHPUBXRHCTGhtqi
FZT+KMZ77aKVZAdOGdsyBJZvkJG1rrbncAdikiR5w4fHcDYytvMST4SdPGkT
/eRb2C8zrDB73I4q4TM6t/Af+P1rKtN41IZ5/8EinyAFTGPrFB3lT5HiqG0s
VypgqDhj9ZukFYFcZo3eBSUyjuelW8hbsCn6a2tf+jhuDNdWjS1tgWfJ5Yfd
ueO4PPrxhbrtzej2G7ekWUzAh/YgmO0vhG28eoGFYAKhO6RhV3OeYH65gf4q
90lE+1XYJ7U0oVBdcX5uYBJk6yLZCs0mPDq1bWBN+BRMPPwel/k0QvNQorNC
dRoD0h+HNPIa4Mk7c7eJM42CrvXeIRP1mIiJX75/wwwiA+ojGLb1GC9WhKyq
nMH7rLRa7aw69O3V5/UzZnEif2eCy/tafH5k70c+vbMYCuj3kvnUwuHvbxyk
Qe+wtyzl1YywBqK+zBOZyndIM7JbftCmBjzm26qFn+cQPy12z/CuRpwubeSY
FoUAzkqqxFUAJtcguY9OoUYnSstknwCfWkJvjzaF07Ee7VxHAXh74l2NdClk
ig9ZFNkKII9XVL7aQGHHs82PuGYC7OvpS/XcRqHN3IL9dJkA67PKTe38Kewe
4xuk1xNQGHQ+ecii4HU77/a6agKCEkWA3hEKg7LURn4lAa9GkywqhEI6V1sp
5RNInyxYKI+mYLO4vs/kFoFZ13SRcQqFaQdyUplAoKn/fsivFykM60amceII
XAltXqyWRiGSqm7YGEPA7Bzt26EMCqIOZ+3AMAJsfvyt/BwKT/er2JPeBDZb
X9+umUvhRJ2/LMmdwIKwvCshn0LV0YHVX7gQuE4q1HzuUjj4w0TE0V0EjoZr
3hEWffjjvqlLGQQsZk2st96jUCbNYpaAgEqyo7TwPoXKzZwCl+8ItK8IiqLz
KCzV3HRzeguB/wC/P3fW
         "]]},
       Annotation[#, "Charting`Private`Tag$11824#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwVxX08lAcAB3Ck2LxUdnqR+ThjmppW6GV99IvzMpVqIjLlnMzbXRIrLp2U
MeraKCqbdELUurDJOk3qOZe8dJy3Tl7OPVREnUNentjLH9/Pl86K8grR0tDQ
8PzP/69kSx9GTbC2kfYOmgeOkNiYTBrZBjuBlt9pNMcmcVlb20Y3+FusLQgz
FkSSqHO55DDJCoJPJWf0dRgJxeGAqjesaNhl3hw6EUxiJHb7/EtWEvS1Zpdf
9COhTijPG2BlwLLA/4dqZxKTpyOPkiwB7luvTBpeRsIm7Gddmlk5mI89OWsr
lUh/lihuGxaBwcla8iFACX6WHru89hH2Mq7zRhcoEfVeZHAxRgLmJjopyu9H
yT2HwTMt9fg1dcbqkns/Tn1xyVuPL0XD49yPYwYUqNAjKx1XyrDVQdI+dEYB
3/Ig5hyjDcxWgVaPtQJuG2TeabkdcBL66QSl96E/aPWAqfQ5Yhsf/s6T9UJ3
T5hHwWQXhJz8V0/MepFgnDM7taMHBiOmN28G9OC3c2Vu++L6UC5dMsYv7kYy
52CU47ACK/zWcf58+QKaE/s/bzBSwvhIYfgimxfw9iJuBViTaJB+dOjeyS54
5q728d43gMJsHXpJjRymNRpNeyIHUSXRbrKgyZEhbYkoy3mJyrlrcYLvnqPp
78vj58WvcDolOti8pBN9Z5s92F2vYTzSr2eysBOXN2pJynSGIaIHcC32d8Dq
UdFiyvwNUk8tnMyqaEe8zXaXavsR3LE9+c8bk3bEnpZdexU4Csq38w+P421w
FXZKaCfegorOZpT2teJBXTutuPAdPGtcmXK0Yo45UOQfqgI5JuoLK5Ih1WO5
DTmmwki6c320iQyHi91qzH4aQ1u3O4Oe0oK1MescA2hqpLibKibnm+F7J/Nu
R64aRXmMB2mnmtFxUG2vbTcOizzXq2ZDUmzn6gnsqsexSJKQP//uGeb06ebL
fCZgLOc1Tb1uQqGe6sfZ/gl4uDrx3840ojR+S/8q9iSq5CpWmXEjDA8l7lFp
vodSvSZ10LIBvkJegYT/Hvt5Pf7HdtRjPJarv9dqCu1KXfuTh59CfUsVvkw0
BW6dz85jaXXo3mUu7HWZhrXRgkQ94glMQnYt9H8xjQ0KfiRDLQFjaD2jM3QG
//j5qdc7SCDtzjieMTaDIIP4wM1JtRC6vX0wnzIL58xPZV2EGHGm2sMcIwqN
LaG2mSvEcCumJ3fTKGwrj1sqMBbjE3uY7VxOwb0l3r/USAzhTq7XalMK/TqW
Zs36YpBclUhpRSFAPhtB0xRjt7z7nO8WCmE7xEtLhwh8ll3xpROTwjHe1l12
VQRU9NYnd1kUzlemy3f/RaD6jirILISCSutsQ0QFAb/aNdlUOAWfp649N+4S
uDAhmK+IoaD1aOKeSQGBaa8LUptUCt84f9iyik9A0ns7/GoahdgqfQPHdAIX
I54u0D1PgT1GdwlMJWB7Rnvz4C8UNKLW9xYkEQgu417Py6FwIUtcY3+cwFeO
V742zKUg6ukqPxBDYL6uoi0hj0Ir/4Zu4lECVxQqXf8CCrxxi776CALfsw1v
1BVRGDWsDRwLJWA3vcZxUwmF4YMqxooQAhrJHp2FtykkZ+acA4vAs8Wh0TQh
BctD9zeGBhL4F6tHdEg=
         "]]},
       Annotation[#, "Charting`Private`Tag$11824#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwVxX040wkAB/CJap1QmrpKLndJeck5L3fuufXVQ+tBXXeilZa2yUlN6uqu
2qNTHXUSEdGLl1zsxDVNqbxenvBbL7ORl8Vks43yUvM69nusu/vj83zsubHB
kXMoFMq2//z/cp70n9gJ7kZK3pHEbo4W3glq6w0RmzDIDWu+ydYi28zMiRrx
I6hly01Y+7QQ+2d6TXI5cA10XKNgaaHcz6oe4h7FErWa3c3UYvi4r7GfexYu
edaP27dpMRZXnq/hpuNK2gp9pY8Wk2cOHVFzC8BcX528abEWTgcuU2l25XAO
au5hP9bgYnN8Q9tgFcINjTmW+zVIuWrOK2+sx2VxbLH3Ig1ip6osMo41gcuY
9VnwQI07D72051qew3po5PIYS43T6zNDzFOkMDW+C0+Y7UOFufoRfXkr9tCl
U8q8PjDLOexZvza4ZdWcUWzuA+Or1pCk3A6UlOg9BBoVVJx1GlupHAez9LvD
k1Sgbj8QUDjZhVX6GVW8mwpxNjcM+sAeZMtG+sokSuQkixg7TvYivoU26Puz
Egkxe2Ppg0q0TyY+/tRKCZOJnWtfWPeBdEnXCvf0IiT4aQnLUY2WuMhlQsEb
bMtdFxqyQ4P61LlLLNU9sH1CkWw/pMUqZpTbLtcepEtbDopu9KP689Ytd6IV
kNRmj19qGEDA/XG5aWk3en+XBfC63sJBsNHqnqEL2d5zmkTzB+H1cWFAJL0L
DvUCK3L1EKjufE5e6muccvL1r/McRmlA9W2GVo7jZ1rzBvaN4OpAbILBTY7N
ws4m2on34El3xngldaJG3E4rLvoA//LASnR2YJatEYRF6RCWESeJd+7AhYBl
TupRHQ4H7cqxSm3H/mLGE7s/RtEuN1Ud6W+DyzE3Oos2Bt5uctqwtQ3Mu1fK
OnLHcJfiXne48hU69o55mnmM42yOFbvA9hV8+eYFHnXj+NvrRDs/pRWzC+1X
Lw2dgD0hkjdOtqDIXJdoUE2AoYilHzjUgnunfFQreZOQQPKdol8Gy/D47TqT
KXhQk+dlhMnAFP5W2JQyhUcNFS87KqQYP85f+IODHmkUjkVQcTPGSnTRS6v0
MLLfz7QLJFBsXS184z+NurU2mQtqX2JF5Na5Yd3T0Cuuy6KbXsDvnbtfZ9QM
3C3u70nrfw6pIv3X9NEZ1Igcoz9Z/BxCxvsa43kDOGb5H4bdnuGkrdlgjDWJ
ja3xi4YixGAU2ycoaCQEq/z8otliLPGEXdAyEr7zCt8OsMQQBvGD19mSmP/A
Nrk/VAw1X1fV50DCwpt0fbdFjO9fK5KZPiSGRONqUxcxvsiqcN3EJqGJyW9L
nSCgs39FlHFJyHL5gStHCdTd1XHsIknsru11Lx4hsKvROYuMJmHSuib0aT+B
1IkCY8UxEiM2RcNGOYHp4FSp0wUSn32UMJNrCTS9KY2+nkTirwXOfXZVBDIO
PjOlXiJR6J/YU/6QwIZzZt9o00g0dFk4KsoIRIj4t/JvkOi1OGHm+SeBL+nX
vrXMJbHTtdHmRR4Bo7iiLS6fRB3vWTb3JoFrSh01rJCE9pZs5EomgZ94lrfF
AhKK6vp653QCHtPO9K/vkPjFb/O8xhQClISAzqJSEqcZwdXhFwk0W0UdpQlJ
VLb0KqfPE/gXgZCBfw==
         "]]},
       Annotation[#, "Charting`Private`Tag$11824#3"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVjHs0lAkAR8V0VuuR06KDSYampLJCyZ7Gj/VahJKQpjDReLUq1caRLNKL
NrHIJjtFqdaI1uooSTFrv4nxlteYtzzSeIW+Tdv+cc/9614aK84vQlVFRcX7
C//bIFZQHzfLcri3TebgGqfA9nTpKsvDTqjvqVM1/FGBfArFQv3wHkyI5eWT
sQo0u+Rum2OFwdPAojY/WgFROPPpOOs4AvMaHryNUGDipOOSgvUz1lqvnzzP
VGA6qapYxsrGkxaJFtdDgbmUmGNSFgef1azsqs0UsIj8RV3XuAr3+uiT+m1y
XG4919g1VotwsefA6RQ5sn7ViK1qasBYQbOHylY54j7UauXE8/A1Y3SFd58M
9//aJk9tJxBQz06iZshwdmOuv0aWAGszh6Q5FjJUa0hrGAYdcBWG6UQJpAis
Cgv95NyFfzPX3/JKkMLNusP/UlEPTJqra98YSiEOM5dRBW/Ayzxu39Qggbpv
pEfJXD/GL9LnqqIkSNIr/DjvOYSaOINDMSskuHml0m3vmWHsHt/hTKkQI/3o
wTjGmAgjIhOzS7vEWDYbsJ6/SoJAvcLXyeMi+Pu9esDcIEXx00od/jURvIvM
9/nvlaE333Ovv6UI1BcqLb4xcgiPFvS/KxlGtqA9urJQAbLxarCNUIiWuvyZ
zMYR/LFB8+ITIyGG09o8YvvfwrTsQIc+ewj521V5lV+N4Qcr94BDJYOgN9xd
SZqMY4b7p3fv+wEkWDi6PLedwKn4hWAnxwGcTOm4NRLyDveW67lnpvXDldvL
0/1pEvN9yVo+3X141tytW1b6HvEppcsrDPvwKVR2N5ithGBnpM5oxBtc8Fht
IZ1SQmJKTbhd34vwMrcXxhenkCvJklK0e7E5/lsGU3caTjU7MyTRPQgsv17R
UzQNu9y0vOst3eg5OG1LsZlByBQlaITeDcdEDY7N8xk0Mx96HMnswidNmon+
vll8HvTXcx/tRKmG8vxH8SxCNljnUf078SjBXmwUO4d1s3M3RY0d0D50zle5
7ANSqlMzJjZ3IJCbXMLL+oBnW3jfB95ux8zJRM3d9Hk8bvJi1Kxsx/QDZZR+
7TzYiwYISWvD4C4TrtBlAQOvfHK5am0wjNi1PHhgAYuGTiZJi61wHt3q3Mte
hOsNzi1DSisEg9mns6cWEb7awajcoAVct8lnSxkfwT6SN73O9DXOUCljR1eR
MHc/YHTOiQ+3Mlr6oC4JhQON4DD4+MYWxl6rSQTohk412vPB9Ur0M6eSOMWx
vK9pzYc0UVkroZPIuRJcxzHlw6dv8EqgPQlLa8YJiRofZnnVW5xCSTC0VEV1
PAJKWuffFSwSa9ZYZ79/SeB5uTLMOIJElu1XtbR6AkFNm/LIKBIqW86fuFBD
4OosZ6k6/sv/rE5yUBmBBb+rAosLJOaOMRd1LhPgCR9G3bhEwqf0Ds0zg0BO
9D9q6plfem9aQ1oqActUyg75NRJxb+9ELCQSOFyZ+HtxIYn97stcRmIIWDEK
vtMuIuFuZkdfF0lgqbm6K6mYROuKmLNh4QQKREr14BISVpcfXR9iEjgSq32n
+S6Jl4rHvtT9BGwWNjHs7pPY0VmQdmAfAZV0j97ShyTSNgZZ/raHQOtK9nFd
LonhF2O+A94E/gNd4Wx9
         "]]},
       Annotation[#, "Charting`Private`Tag$11824#4"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02033760423022168], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
             "]}]}, 
          Thickness[0.02033760423022168], StripOnInput -> False]}, {
        ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
         ImageSize -> {49.17243337484434, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
            "]]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02922267679719462], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]]}, 
          Thickness[0.02922267679719462], StripOnInput -> False]}, {
        ImageSize -> {74.13183893731839, 35.400537982565375`}, 
         ImageSize -> {34.21469489414695, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {35., 17.}, 
         PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
         Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHVKiMv0/g6uD+ieVl7M0ZR1g/Ir7P24Zd8s5lGwV
/X06zQWDL7P8hYeevBacH3BLuiZxEoL/51vpgzkbtRwSD1/WTg1E8G8ClRm5
IvhuqqVMsxwQ/AO1shbpJi4OcxYp7/yTruXQ7fWKxSTTCW4/jA9zr8TUK5wZ
v5wx+MYgcFkCzu+L6PZnFBB32Hmr62/qd2eHVgV21TNTxBwYQKADwZ8JApmY
fBOwgaIOU76xxc/ocXaoArnHWxTiH1YXOP+EptWk0/oI/hvefQYzoxB8sP4r
aOq/u8DNh/Fh9veA/HsTwc/h/LkgPRvBh4U3zH8wPsz/MD56/ML4ALrR2GY=

             "], {{40.0172, 7.635939999999998}, {37.12029999999999, 
             7.635939999999998}, {40.0172, 12.1297}, {40.0172, 
             7.635939999999998}}}]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.89, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(E\\)]\\)\"", FontSize -> 28, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"g(\\!\\(\\*SubscriptBox[\\(r\\), \\(E\\)]\\), N)\"", FontSize -> 28, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{0., 0.},
   AxesStyle->Directive[
     GrayLevel[0], 18],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{804.41015625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1.73}, {0., 0.7010828235958585}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwVyX081AcAx3HqtpSo2S1ZEmuNiDUPtVp8PVy3VBJ5juJOeSwMJVPUNDVO
9EBTSMXrUq6OaWN+51mHOHfkEqefjmyk3XnOL7b2x+f1/uNjwIpwPbJIRUXF
6UP/qxMuqo6YZNkcluwsa4wgsSVZrmXGtsOqL5nRXsdJZNNoxmpsF+QKC81H
w0kIGVetplgBmFHmP1wZSoIM9P1zlBWFBJ3ddw4GkngTY7vwmnUWHWuEJ5Ve
JMYTSvMHWZm4uePdkrX2JKaSwiLlrAKwcrd7x9JJGAdfUqPrleL6qAd3Nfsl
fmlPbOgaqURV3Ftxc3E/ONfUw0sba6EXnLy4bFqGiOlKjSvRTTi1xukBw1KG
e4+ths6JWyBfv1pzOLEPpzdedVPniFAoKtnaT/SiXF3+u7WOBK4zMWc1VXvh
WRrgP+/QhRuO4j/uuL4A01zidjG3GxWMCsnl7B4MBBgN6oqeIzHHu1Vj9DnU
nIMd7069gCpbpP8J4zkSPsuZm9ktA33KsCgyU4qbqXzmgbiXKPvefJ3TWDeS
j/lFWI+QWOa2aWiXTTdUJz2+atV6BeeW4vQL157BzbW+2NdQDo+1XZz5uS44
5Rq5ux0YhJV/OeeSRxd0a1TanMOGQCTLQgxrOpEpEofyc17jPH0bM1u/E21E
9kRawzAIU73mqBQJXv7U4Rj+4i8kp5XTaigxsrcsauIvGUHPUBXRHCTGhtqi
FZT+KMZ77aKVZAdOGdsyBJZvkJG1rrbncAdikiR5w4fHcDYytvMST4SdPGkT
/eRb2C8zrDB73I4q4TM6t/Af+P1rKtN41IZ5/8EinyAFTGPrFB3lT5HiqG0s
VypgqDhj9ZukFYFcZo3eBSUyjuelW8hbsCn6a2tf+jhuDNdWjS1tgWfJ5Yfd
ueO4PPrxhbrtzej2G7ekWUzAh/YgmO0vhG28eoGFYAKhO6RhV3OeYH65gf4q
90lE+1XYJ7U0oVBdcX5uYBJk6yLZCs0mPDq1bWBN+BRMPPwel/k0QvNQorNC
dRoD0h+HNPIa4Mk7c7eJM42CrvXeIRP1mIiJX75/wwwiA+ojGLb1GC9WhKyq
nMH7rLRa7aw69O3V5/UzZnEif2eCy/tafH5k70c+vbMYCuj3kvnUwuHvbxyk
Qe+wtyzl1YywBqK+zBOZyndIM7JbftCmBjzm26qFn+cQPy12z/CuRpwubeSY
FoUAzkqqxFUAJtcguY9OoUYnSstknwCfWkJvjzaF07Ee7VxHAXh74l2NdClk
ig9ZFNkKII9XVL7aQGHHs82PuGYC7OvpS/XcRqHN3IL9dJkA67PKTe38Kewe
4xuk1xNQGHQ+ecii4HU77/a6agKCEkWA3hEKg7LURn4lAa9GkywqhEI6V1sp
5RNInyxYKI+mYLO4vs/kFoFZ13SRcQqFaQdyUplAoKn/fsivFykM60amceII
XAltXqyWRiGSqm7YGEPA7Bzt26EMCqIOZ+3AMAJsfvyt/BwKT/er2JPeBDZb
X9+umUvhRJ2/LMmdwIKwvCshn0LV0YHVX7gQuE4q1HzuUjj4w0TE0V0EjoZr
3hEWffjjvqlLGQQsZk2st96jUCbNYpaAgEqyo7TwPoXKzZwCl+8ItK8IiqLz
KCzV3HRzeguB/wC/P3fW
           "]]}, "Charting`Private`Tag$11824#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwVxX08lAcAB3Ck2LxUdnqR+ThjmppW6GV99IvzMpVqIjLlnMzbXRIrLp2U
MeraKCqbdELUurDJOk3qOZe8dJy3Tl7OPVREnUNentjLH9/Pl86K8grR0tDQ
8PzP/69kSx9GTbC2kfYOmgeOkNiYTBrZBjuBlt9pNMcmcVlb20Y3+FusLQgz
FkSSqHO55DDJCoJPJWf0dRgJxeGAqjesaNhl3hw6EUxiJHb7/EtWEvS1Zpdf
9COhTijPG2BlwLLA/4dqZxKTpyOPkiwB7luvTBpeRsIm7Gddmlk5mI89OWsr
lUh/lihuGxaBwcla8iFACX6WHru89hH2Mq7zRhcoEfVeZHAxRgLmJjopyu9H
yT2HwTMt9fg1dcbqkns/Tn1xyVuPL0XD49yPYwYUqNAjKx1XyrDVQdI+dEYB
3/Ig5hyjDcxWgVaPtQJuG2TeabkdcBL66QSl96E/aPWAqfQ5Yhsf/s6T9UJ3
T5hHwWQXhJz8V0/MepFgnDM7taMHBiOmN28G9OC3c2Vu++L6UC5dMsYv7kYy
52CU47ACK/zWcf58+QKaE/s/bzBSwvhIYfgimxfw9iJuBViTaJB+dOjeyS54
5q728d43gMJsHXpJjRymNRpNeyIHUSXRbrKgyZEhbYkoy3mJyrlrcYLvnqPp
78vj58WvcDolOti8pBN9Z5s92F2vYTzSr2eysBOXN2pJynSGIaIHcC32d8Dq
UdFiyvwNUk8tnMyqaEe8zXaXavsR3LE9+c8bk3bEnpZdexU4Csq38w+P421w
FXZKaCfegorOZpT2teJBXTutuPAdPGtcmXK0Yo45UOQfqgI5JuoLK5Ih1WO5
DTmmwki6c320iQyHi91qzH4aQ1u3O4Oe0oK1MescA2hqpLibKibnm+F7J/Nu
R64aRXmMB2mnmtFxUG2vbTcOizzXq2ZDUmzn6gnsqsexSJKQP//uGeb06ebL
fCZgLOc1Tb1uQqGe6sfZ/gl4uDrx3840ojR+S/8q9iSq5CpWmXEjDA8l7lFp
vodSvSZ10LIBvkJegYT/Hvt5Pf7HdtRjPJarv9dqCu1KXfuTh59CfUsVvkw0
BW6dz85jaXXo3mUu7HWZhrXRgkQ94glMQnYt9H8xjQ0KfiRDLQFjaD2jM3QG
//j5qdc7SCDtzjieMTaDIIP4wM1JtRC6vX0wnzIL58xPZV2EGHGm2sMcIwqN
LaG2mSvEcCumJ3fTKGwrj1sqMBbjE3uY7VxOwb0l3r/USAzhTq7XalMK/TqW
Zs36YpBclUhpRSFAPhtB0xRjt7z7nO8WCmE7xEtLhwh8ll3xpROTwjHe1l12
VQRU9NYnd1kUzlemy3f/RaD6jirILISCSutsQ0QFAb/aNdlUOAWfp649N+4S
uDAhmK+IoaD1aOKeSQGBaa8LUptUCt84f9iyik9A0ns7/GoahdgqfQPHdAIX
I54u0D1PgT1GdwlMJWB7Rnvz4C8UNKLW9xYkEQgu417Py6FwIUtcY3+cwFeO
V742zKUg6ukqPxBDYL6uoi0hj0Ir/4Zu4lECVxQqXf8CCrxxi776CALfsw1v
1BVRGDWsDRwLJWA3vcZxUwmF4YMqxooQAhrJHp2FtykkZ+acA4vAs8Wh0TQh
BctD9zeGBhL4F6tHdEg=
           "]]}, "Charting`Private`Tag$11824#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwVxX040wkAB/CJap1QmrpKLndJeck5L3fuufXVQ+tBXXeilZa2yUlN6uqu
2qNTHXUSEdGLl1zsxDVNqbxenvBbL7ORl8Vks43yUvM69nusu/vj83zsubHB
kXMoFMq2//z/cp70n9gJ7kZK3pHEbo4W3glq6w0RmzDIDWu+ydYi28zMiRrx
I6hly01Y+7QQ+2d6TXI5cA10XKNgaaHcz6oe4h7FErWa3c3UYvi4r7GfexYu
edaP27dpMRZXnq/hpuNK2gp9pY8Wk2cOHVFzC8BcX528abEWTgcuU2l25XAO
au5hP9bgYnN8Q9tgFcINjTmW+zVIuWrOK2+sx2VxbLH3Ig1ip6osMo41gcuY
9VnwQI07D72051qew3po5PIYS43T6zNDzFOkMDW+C0+Y7UOFufoRfXkr9tCl
U8q8PjDLOexZvza4ZdWcUWzuA+Or1pCk3A6UlOg9BBoVVJx1GlupHAez9LvD
k1Sgbj8QUDjZhVX6GVW8mwpxNjcM+sAeZMtG+sokSuQkixg7TvYivoU26Puz
Egkxe2Ppg0q0TyY+/tRKCZOJnWtfWPeBdEnXCvf0IiT4aQnLUY2WuMhlQsEb
bMtdFxqyQ4P61LlLLNU9sH1CkWw/pMUqZpTbLtcepEtbDopu9KP689Ytd6IV
kNRmj19qGEDA/XG5aWk3en+XBfC63sJBsNHqnqEL2d5zmkTzB+H1cWFAJL0L
DvUCK3L1EKjufE5e6muccvL1r/McRmlA9W2GVo7jZ1rzBvaN4OpAbILBTY7N
ws4m2on34El3xngldaJG3E4rLvoA//LASnR2YJatEYRF6RCWESeJd+7AhYBl
TupRHQ4H7cqxSm3H/mLGE7s/RtEuN1Ud6W+DyzE3Oos2Bt5uctqwtQ3Mu1fK
OnLHcJfiXne48hU69o55mnmM42yOFbvA9hV8+eYFHnXj+NvrRDs/pRWzC+1X
Lw2dgD0hkjdOtqDIXJdoUE2AoYilHzjUgnunfFQreZOQQPKdol8Gy/D47TqT
KXhQk+dlhMnAFP5W2JQyhUcNFS87KqQYP85f+IODHmkUjkVQcTPGSnTRS6v0
MLLfz7QLJFBsXS184z+NurU2mQtqX2JF5Na5Yd3T0Cuuy6KbXsDvnbtfZ9QM
3C3u70nrfw6pIv3X9NEZ1Igcoz9Z/BxCxvsa43kDOGb5H4bdnuGkrdlgjDWJ
ja3xi4YixGAU2ycoaCQEq/z8otliLPGEXdAyEr7zCt8OsMQQBvGD19mSmP/A
Nrk/VAw1X1fV50DCwpt0fbdFjO9fK5KZPiSGRONqUxcxvsiqcN3EJqGJyW9L
nSCgs39FlHFJyHL5gStHCdTd1XHsIknsru11Lx4hsKvROYuMJmHSuib0aT+B
1IkCY8UxEiM2RcNGOYHp4FSp0wUSn32UMJNrCTS9KY2+nkTirwXOfXZVBDIO
PjOlXiJR6J/YU/6QwIZzZt9o00g0dFk4KsoIRIj4t/JvkOi1OGHm+SeBL+nX
vrXMJbHTtdHmRR4Bo7iiLS6fRB3vWTb3JoFrSh01rJCE9pZs5EomgZ94lrfF
AhKK6vp653QCHtPO9K/vkPjFb/O8xhQClISAzqJSEqcZwdXhFwk0W0UdpQlJ
VLb0KqfPE/gXgZCBfw==
           "]]}, "Charting`Private`Tag$11824#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVjHs0lAkAR8V0VuuR06KDSYampLJCyZ7Gj/VahJKQpjDReLUq1caRLNKL
NrHIJjtFqdaI1uooSTFrv4nxlteYtzzSeIW+Tdv+cc/9614aK84vQlVFRcX7
C//bIFZQHzfLcri3TebgGqfA9nTpKsvDTqjvqVM1/FGBfArFQv3wHkyI5eWT
sQo0u+Rum2OFwdPAojY/WgFROPPpOOs4AvMaHryNUGDipOOSgvUz1lqvnzzP
VGA6qapYxsrGkxaJFtdDgbmUmGNSFgef1azsqs0UsIj8RV3XuAr3+uiT+m1y
XG4919g1VotwsefA6RQ5sn7ViK1qasBYQbOHylY54j7UauXE8/A1Y3SFd58M
9//aJk9tJxBQz06iZshwdmOuv0aWAGszh6Q5FjJUa0hrGAYdcBWG6UQJpAis
Cgv95NyFfzPX3/JKkMLNusP/UlEPTJqra98YSiEOM5dRBW/Ayzxu39Qggbpv
pEfJXD/GL9LnqqIkSNIr/DjvOYSaOINDMSskuHml0m3vmWHsHt/hTKkQI/3o
wTjGmAgjIhOzS7vEWDYbsJ6/SoJAvcLXyeMi+Pu9esDcIEXx00od/jURvIvM
9/nvlaE333Ovv6UI1BcqLb4xcgiPFvS/KxlGtqA9urJQAbLxarCNUIiWuvyZ
zMYR/LFB8+ITIyGG09o8YvvfwrTsQIc+ewj521V5lV+N4Qcr94BDJYOgN9xd
SZqMY4b7p3fv+wEkWDi6PLedwKn4hWAnxwGcTOm4NRLyDveW67lnpvXDldvL
0/1pEvN9yVo+3X141tytW1b6HvEppcsrDPvwKVR2N5ithGBnpM5oxBtc8Fht
IZ1SQmJKTbhd34vwMrcXxhenkCvJklK0e7E5/lsGU3caTjU7MyTRPQgsv17R
UzQNu9y0vOst3eg5OG1LsZlByBQlaITeDcdEDY7N8xk0Mx96HMnswidNmon+
vll8HvTXcx/tRKmG8vxH8SxCNljnUf078SjBXmwUO4d1s3M3RY0d0D50zle5
7ANSqlMzJjZ3IJCbXMLL+oBnW3jfB95ux8zJRM3d9Hk8bvJi1Kxsx/QDZZR+
7TzYiwYISWvD4C4TrtBlAQOvfHK5am0wjNi1PHhgAYuGTiZJi61wHt3q3Mte
hOsNzi1DSisEg9mns6cWEb7awajcoAVct8lnSxkfwT6SN73O9DXOUCljR1eR
MHc/YHTOiQ+3Mlr6oC4JhQON4DD4+MYWxl6rSQTohk412vPB9Ur0M6eSOMWx
vK9pzYc0UVkroZPIuRJcxzHlw6dv8EqgPQlLa8YJiRofZnnVW5xCSTC0VEV1
PAJKWuffFSwSa9ZYZ79/SeB5uTLMOIJElu1XtbR6AkFNm/LIKBIqW86fuFBD
4OosZ6k6/sv/rE5yUBmBBb+rAosLJOaOMRd1LhPgCR9G3bhEwqf0Ds0zg0BO
9D9q6plfem9aQ1oqActUyg75NRJxb+9ELCQSOFyZ+HtxIYn97stcRmIIWDEK
vtMuIuFuZkdfF0lgqbm6K6mYROuKmLNh4QQKREr14BISVpcfXR9iEjgSq32n
+S6Jl4rHvtT9BGwWNjHs7pPY0VmQdmAfAZV0j97ShyTSNgZZ/raHQOtK9nFd
LonhF2O+A94E/gNd4Wx9
           "]]}, 
         "Charting`Private`Tag$11824#4"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*SubscriptBox[\(r\), \(E\)]\)", FontSize -> 28, FontFamily -> 
         "Times New Roman"], 
        Style[
        "g(\!\(\*SubscriptBox[\(r\), \(E\)]\), N)", FontSize -> 28, 
         FontFamily -> "Times New Roman"]}, AxesOrigin -> {0., 0.}, AxesStyle -> 
      Directive[
        GrayLevel[0], 18], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 1.73}, {0., 0.7010828235958585}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.02033760423022168], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
              "]}]}, 
           Thickness[0.02033760423022168]]}, {
         ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
          ImageSize -> {49.17243337484434, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
             "]]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02922267679719462], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]]}, 
           Thickness[0.02922267679719462]]}, {
         ImageSize -> {74.13183893731839, 35.400537982565375`}, 
          ImageSize -> {34.21469489414695, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {35., 17.}, 
          PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
          Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
              0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHVKiMv0/g6uD+ieVl7M0ZR1g/Ir7P24Zd8s5lGwV
/X06zQWDL7P8hYeevBacH3BLuiZxEoL/51vpgzkbtRwSD1/WTg1E8G8ClRm5
IvhuqqVMsxwQ/AO1shbpJi4OcxYp7/yTruXQ7fWKxSTTCW4/jA9zr8TUK5wZ
v5wx+MYgcFkCzu+L6PZnFBB32Hmr62/qd2eHVgV21TNTxBwYQKADwZ8JApmY
fBOwgaIOU76xxc/ocXaoArnHWxTiH1YXOP+EptWk0/oI/hvefQYzoxB8sP4r
aOq/u8DNh/Fh9veA/HsTwc/h/LkgPRvBh4U3zH8wPsz/MD56/ML4ALrR2GY=

              "], {{40.0172, 7.635939999999998}, {37.12029999999999, 
              7.635939999999998}, {40.0172, 12.1297}, {40.0172, 
              7.635939999999998}}}]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column", Spacings -> 0.01]], {0.89, 
     0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.749690385907192*^9, {3.7496911502985353`*^9, 3.74969116214025*^9}, {
   3.749691415661194*^9, 3.7496914451528473`*^9}, 3.7496918981505003`*^9, 
   3.749696406984379*^9, 3.749701318680602*^9, 3.749758939199806*^9, 
   3.7497596703217707`*^9, 3.749766002291623*^9, 3.749766049056794*^9, {
   3.764160223044557*^9, 3.764160236710279*^9}, {3.764160278552603*^9, 
   3.764160299445911*^9}, 3.764247597700645*^9, 3.764504884734405*^9, 
   3.786131239059654*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"2df41484-5bca-487c-80f0-68b0359defd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", "Squeezing_", "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SD", "[", 
        RowBox[{"0.06", ",", "0.46"}], "]"}], ",", 
       RowBox[{"SD", "[", 
        RowBox[{"0.5", ",", "0.46"}], "]"}], ",", 
       RowBox[{"SD", "[", 
        RowBox[{"1", ",", "0.46"}], "]"}], ",", " ", 
       RowBox[{"SD", "[", 
        RowBox[{"1.4", ",", "0.46"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"re", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0.02"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.05", "]"}], ",", "Black"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(E\)]\)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "28"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<g(\!\(\*SubscriptBox[\(r\), \(E\)]\), N)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "28"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.06\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.5\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1.4\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.89", ",", "0.8"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
        
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "18"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"HoldForm", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Squeezing strength\>\"", ",", " ", 
           RowBox[{"FontSize", "\[Rule]", "28"}]}], "]"}], "=", "Squeezing"}],
         "]"}]}]}], "*)"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", "Squeezing", "]"}]}], "Input",
 CellChangeTimes->{{3.749682268289114*^9, 3.749682301278985*^9}, {
   3.749683401496336*^9, 3.749683488931416*^9}, {3.749684698337894*^9, 
   3.749684700429528*^9}, {3.749685174003159*^9, 3.749685184631689*^9}, {
   3.749686116974203*^9, 3.749686117607387*^9}, {3.749688627446134*^9, 
   3.7496886394193287`*^9}, {3.7496903935606728`*^9, 3.749690517471649*^9}, {
   3.749691212646476*^9, 3.749691295577422*^9}, 3.7496914736721582`*^9, {
   3.7496917398868427`*^9, 3.7496917401846743`*^9}, {3.749691818673046*^9, 
   3.749691830560124*^9}, {3.749701336699387*^9, 3.7497013386639214`*^9}, {
   3.7497596420657597`*^9, 3.749759661961679*^9}, {3.749759693722711*^9, 
   3.7497596939735622`*^9}, {3.764247645726082*^9, 3.764247657043502*^9}, {
   3.786131247788801*^9, 3.7861312534170847`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"cdf8fb7a-0dbc-4f30-ad06-6946b00023a0"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwVznk4lAkcB/D3netNQo7KKruEspW1Vj2h+P2ic4pMJa0H5UiKaNR2UCGU
nbYWOSZH+zLSuJoZwzg25docu6nFKNqUdXQoakkh2emP7/N9Ps/z/eNr7Bu6
Yz+DIAhnVb60gU31l8KpQAFxzV8BbVFTrbTKzfePGPX6KkDQbJuxjiQw85C2
r6mPAiY9FNYxDAIFtSe4hV4K6Doj8eewCdzya6qkarcChPXZd+fMJjByVK35
6WYFzNt+XvCVHoHOJTbmThYKmBuwXcfanMBtrbm6IeNl4B93u65xJ4Hyt6d5
rtFlMEmFGZ46TSBPaCU1nF8GF8I2feOdS2AOe0sNKSkFfutEbe59AvMrg7zc
15XCtUtvNWd9JJD8eCWVfCIHc4eGT3+ZkCgtC3IIDpODuLMy8Q8XEv8UcY8N
qcshqG30QfdxEskzpy5b3CyBi3dmy3g5JC4RU2bx3BIY1gpYM9BC4sFMxRGP
ERls2twXXPQfieqlm+oL0mTwmW8PSkMGOvx464G/nQw+fH78u8FGBmqITg3o
DUjB5Yx7Vy2fgUy7G5N8gRQy+sayMjMZeHenWyLXWgrLijvnJDcw8GpUT8Pq
RgksCExZ9GaEgYl+mu4thhLYeF7Y6avPRG0zneX3zt2E9pSTVnbrmVjBe/fG
tqcYdl8Kt94QysSDSS1dn6AYFr6oeRqcxsSZAPMSrqQIHFb2rxivY6KcMjUR
zCsCUd9W08whJo6uTNrQE18IM+HKup90WbiQranMIAuhgrmWIXNg4egL7UVN
/AIoHRkcmnWAhYdzXAbth/NB417I8bokFpJ8tpXANx88k/TFkmoWOiXVuNn9
I4bhKk5s5QALUzYWmB3xEcOTjr8JM202PsrMbB7puQFaO3qXFtuysal/sWXC
gRuwulxnPNCHjWnPNbxbxvKgWsN4//lf2Kg1Y1ZdEZ4HcY1Hz9aUsjHGQ/ab
gXoeFIaJbDyfsdFL6+RYfPJ10I1ekKWnxkGG7Z1ETfPrwD9RLCasOHgwI2Zn
/Z1csNhr5ObiyUH9V0+7+11zYXnBw8KKWA52mJyNixwSwYXBIFGslIO1hw+P
dkaKoGv2YsfYxxwMSXb226MvgpCkRRdpJoVCUV9NVWUO7FMfO/a1JYUM1/j0
H9xyIOW5llqlO4ViwdTE2olsqCl0Xn8hkkLT0DUeHXQ2bPYJNCovoDCrMYLd
7pgNuuGNecx2Cn1ClyufvKaBe8BYWK5y6tqPbT5DNJzbFfFzUAeFTfOn3w28
pOHtd5bB7UoKJ4JFV4YHaWjtS7USPVLtrXT2k700xDsH3HLsUe2939tbKGn4
ZMRui35JIVfaJM+qpsFac2/9qleqf3Fq7Wa3aDg0VVH6UuUHPUt0b1bR0KUM
TuO9pjBcPvT+djkNCkGHp/EIhQt4Lhv+ldHAHxM9rxmj0Io3NcsyjwZx7/Sj
Y+8pZHlJVlbm0vCs1b3FfJzC/nM60U4iGlzy1YsTPlDo1NAdsYemYYX30bB9
kxQ6T5pMxKTT4Lf1np/eFIXmQnKZ1lUa0m2WujWpPLf0RER6Gg1quo9Xfz9N
YZTm4ihZMg1IrPq2X+XOIldr+ys0nHxz2UD4mcKtp+dQzYk0SLpfqG+bofBh
wY6pXQk0DDY6Ts+onBBoNLf3Mg3/A1YcL50=
         "]]},
       Annotation[#, "Charting`Private`Tag$12554#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwVz3s0lAkcxvF3Zsy8rqm0R0mF2pJUHMol5vfL0WWTKUmzlcWksFGhVplu
q5R2dFnOYgZ1hH1zZ9xmBuMyxcjJlFwKpySXqC2VWTainf54zvd8/nzMD53Y
c4ROEISnZt9r4ij/Hlx7SzTJbZHD09+nVRka084G8wya5SB46JS2mUZgUFD0
hKJRDlMHKu0u0wmsW+OXua5BDt3niw+zmATenH1BaEvlILx/t0lfl0Cjcx5d
ir/l8MOuq4JFCwj0lsY9/jlGDnODds23syRw80NjHtNJDoev1CqU3gTSy23G
+XdqYIqMXBJ9jsBB22S1em4NxEVuW+aXTWB4d2fbg2vVEKH60pD9mMDZFGFf
z2QV3LnxcY72fwSaCDw5G09WgSX7wddHy2m4L/5rLQzLIKdLltDIoeFbWxGZ
4SeD0KfjT3qiaJhxKl0U/1oK8XW6Yq9MGi7nOzwR+Unhg2HQpqEWGqpaTlu0
D0lg2/aBsILPNCyNT2/MjJDAbIQrdC6hY9+imTpiohImZ3urTbbSMTrD9dnr
2ErgnOd2N0TQsWfvAZsC/UpIG1DfTk+no+cb4yFdUQVYFXbp//WAjtX2zZTH
+gowDkkyfT9GR53dix2e1ZbD1qvCrkMLGWj65ZL1J245tCedsXV2Z6BnuFJO
vS2DfTf4dltOMDDq01STIKYMFo/U94WlMLACltNCzMuAbT9oPaFgYNJRnu6m
6lLIGvBYkf6Ogaddm9yrfimFb/xOxW9GWph+bKWqlVEKUoYLXczWQm5Ys79V
thjKx4bfaQdroUWu086inWIwaD0epUjUQhct69X1YyXgm7gwp1iu8cIaeWBy
CXyoYsXKhrTwovwWp8i9BF50tBE/zmNigjjV5l5vMRju6V9V6MRE88Rf91e7
FIODZP5ECI+JOuKEvtGsIpAbmB+5ep2JdcYvYg7SiuCK8uSF+nImThfef1Ia
Vgj5kVmOvq+YSFziZSpUBWAUY3x7gQ4L9WIFMja7ACJOF+YQtiy0mo4S/VSW
D2v9zXw4viw0ZI/431iWD2vynuVLY1m4sf6RMkyYB3HDoVmxJSwUf3RPHtPO
g25dC7fYXhb2WzT4TV/IheOJpvEZDBIv98vyu4lcCNBTn1q6nsT9Sn1xGz8H
kt4Y6si4JLJ5W5LtiRyoz/d0j7tIogD473cL7sF2XoiZJI/EyMZWE7X+PTDi
KylGO4nhPgGbdqdSsCPYXCjR2N6MHuwjpODS3rN/hHaQOM+1qfZAMgUf160P
a+8k0cCL+nwkkQLVQLJt1nMS9Tf7hl4QUHDNM6jG7SWJZW7etyV8Cr6aMZ/G
jJJ4pnPJ6I6DFNjN8b+/4S2J/tvqEnz2U3B0Wlo+qvHDDt2gAC4F3Z1hKV7/
kCjiJCREeVNQKejwNR8j8bHd+Hi2BwUR6qw39WoSnZyVr3VcKMjpn3l+6l8S
lak73I2dKXil4rZYTpAI4S5tKxwp4OTqFf45SaIszfcY2lNg7XcyMmBK829k
ZVG0NQWBHq2BC6ZJTBuuOHrNioJUx1U+zRpP3E3ak2JJgY5Rr4PNDIl7Yxyz
K1ZQgMSG1YMaezmrDRotKDjz/qaJcJbE6y8/ZXaYUVDcM6K38xuJSyVrAweX
UjCsdJv5pvEVo2yO2pSC/wHDxi9W
         "]]},
       Annotation[#, "Charting`Private`Tag$12554#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwVx3k41HkcwPHfzJj5hdz1KKlIJaXDylHT+nwqZAuFosMSuiwPO6isUkgq
VqEcuyjFblNfGvcgNDOU4ylZItIlR6eiBjUydvrj/byfl6FvsOt+JkVRTop+
XM+65sdQXTLcLl4sgbaoiZYchfXDfv/qvUgC8U1rMtczKNTK4VrKjSQg211u
fopJ4Qj/1uRaQwl0Rwr2cdgUari/uF02RwIZdVfvTVehkNdqIhVoSmDm1rj4
2TMo5JOdm4UyMWge2KptvoTCw9331mk9FMO+07WSBjcKi768UanjiUFGh8z9
4ziFzF39lbb6YjgTsmm+Vx6FvYU7GqVNIuC1fBPnPaRwEeXi5RYigsuJw+rT
vlJYbL/+pM4CESyxqf9+34iBQusWbvRfd4DfWZl815mB3EpjP5vRWgho+9L6
5AgD4y3dVw561ULCHZUil2sMNNYy2TZaWwMfNQ5wB5oZmPdKzjxpWgObHPoC
8z8z0Ir/2DXhSjXIeT9Dx1wmNkVpZkcrV8O4vOe2nj0TL5l3+q6Iug3OkR7d
Yh4T43JHbq76WAWZfdLsrCwmdnMLkoU+VbC0oHP6pXom7jP6XmrRWwm6h1L1
hz4xcXwF1ztmZyXYx2V0+s5i4VA4M8CvpwLaU8PN1tqy0KEqZzTMvQLcEyPM
7YJZuEWj2PZipxDmvBG9CExnofF2Sf4lHyHYrO43HZOwMPHIaf/VA+WQ27dl
YdZ7FuaHql3fE1oOUxEdksM6Ssiue+vYxS6HCtY6ZpGNEk6OuJGdyWVQ+mnw
/bSDSjhc4t0mXlwGag+CjkhSlPCu2qmImLJS8EyZxRfUKOGoQfNAmkMpfKzi
xFYOKGHyif12sv4SePboP2qRFhsZUHdf+1gJaLj2GhesYaPq84UDS/VKwEqo
PXbIh41BJmtax6uLoUbNcH/cn2xcPeaxtXVXMZxuCD0hKmXjq+eWdvOnioCE
5Fp7vmRjUijPTXy5CHSidbNnKHMwneVYn2RfBLyjBXzKjINWe5gXxCOFsNzb
YIezJwc3qpzruJheCMtuPiYVsRz8mhN9caZdIZwZDMiNLeTgxMHPkV+eCKBb
ZcGG2B4OGh8NfRr+kwCCUvQTclg01vikyv0zbsFeVWnYvJU0prXg+UJpAaS+
1lCu9KCxb1pe1IBXAYiIk+2ZkzSqz5sIftqSDw4+hwyEN2nMbG5afMsiH3Qi
Gv5ltdP4a1d9VtoNApsPGmYIFUYnJ+6y6wRith87F/CIRovjZzVEeQSGV6wM
bO+g0ead0q53Vwi09KWZ5XbRmGSdHrw+jcBZpwPVG57TaJ9gev1bDIHvBuy2
6Lc06keeMkjxJGCu7l1n8Y7GvKxrgct3E/htoqL0rcLFC/uHGj0IdHcEprt8
oDEksvoC5UagPP6Rp+EnGv+5a7st5BcCPGnua5GUxg+OjSJvSwL83smusFEa
3eylnnJzAi9bPJqXjNFozZ5Ynm1GwPmGakHSOI2fZXFBPaYETL1CQ/bKaJx4
MMd/txEBvy0P/GZM0ChlXSUyAwJ/WxvvaFR4o8uzBZnzCCjr9FitmqRRd4+/
4OlsAkhZmPQrvHZVYX2kLoHwofN6GXIaxY5Z6vNnEhA8eaPqOEVj+jqTRJE2
gcGGDZNTCrMTXdFXk8D/tpox0g==
         "]]},
       Annotation[#, "Charting`Private`Tag$12554#3"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVzHk0lAscxvF31jckMe5VbgvVLe05UzeR+f3a6AhdCqeOSClO5uQMSrZb
IpWoKBGTSDrK9Y5pMDOWjDGlW6JskRadQUNZKkvW7vTHc77n889jfijQ9Qid
IAgn7X7V1KriV9BqhWMmsU8FDWcm6rK0VvXKDUI9VBD/36aMLTQCO4puCPvc
VDC+v4QbQydwTX3qjHZXFbRFiXzZLAK7Jq8ulzqqIK06+8lMXQJnGy+9HIIq
+G13XPxcYwK7rxq0MixUMPvobiOuBYGSjANmIaPV4HvukbJmD4F7pmUXhVeq
YZwMmh8WSWDSCe+F/HXVcD7IfqHXXQKDxCuNK5qUIKgbq7pbT2DE7e+5JsFK
yEwcnDXjB4H02wOf78xVggVPNVm7mIbXWzPnRpVWQV6LPOmxMw01Tvbc915V
ENDw/eWbkzRM3Ba4dEK3Ci5V6opd7tCQGBa2FosV0G9w1KbrGQ2b3Gm1A94K
sN+p5v/7jYYczb5jGw0VMC2wheb5dLxpuyDweXgljE63l5na0TGsz2Sdy8dH
4Bzl0VYloGP/gNpkHu8RZKiHbgmFdKy2FO4msytgRUHLzOsqOvIfPFc4GFaA
iX/KvL4BOmboXivef6oc7OLSWg7NYWDZ1/ga9y9l0JhyytJ6OwNrR1/JEzzK
wD0xnLsjkIGyoLcnfJ6Wwh8axQd+KgP/Tlid5L2jFHjrO1eNKBn4eizvmlGp
HHLUu5YIPzOQzh7DeGs5/AxvVp7gMDHZf3Tx60oZyBib6WIeE3nl7y452Mqg
aKD78ww/Jlr36kY1PpaC/ovjJ5XJTPzL96K4w04Knslz8kQVTLxnE5GqrC2B
/lJ2rLyLifXqK50GB0rgXdMr4k9DFi6asDrj0F0MBq4flxVsYuFw7ui9tLBi
2Cg1GvH3YaF6qiFDz7AYKvTNj8QlsFB8k9dSm10E52qC/1EUsXBhTH+kzuYi
yA/KsfLsYOGewewrnfUS4ESb3DLWYePvX2X9PXwJCEIL8ghLNr57YzMo1ZfA
am8zN2dPNl54suFgZN5DWPngdb4slo1mTpd1Pux6COe7A3JiC9n4bL9s7EyP
GNp0F22NbWdjUoDVtCZeDMeT513KYpBobZH+3G+9GA7qDYUsWEviSDCPE9pa
CCmfDHTkHiS6ZEbae8QWgiLfafv50yTaR/oUCriFsNPH30z6gMTwve9/1JWK
gBNec4/RSKI0q70yYL4IHPzM06Rav/Wy6ZCYiuDs3oiLAU0kGu2Qb540EcHg
mrX8xmYSXaMn7icaiaBOfcMyp5XEdDt9NwkpggtOR8u3viexeBmzR+cbBZNm
rIboHhJXi7d1qZ9QwJ3lXb2hl8Qab+lproqCYxOyoh6tNT733WKqKGhr5qe6
fNH+XRiSLC6noCS+ydN8gMQEnnCTn5gCwVDOJ8UQiWO1bb5jGRTkfZxqDRkm
MWXFhyLHmxR01Hk8sxghcdZZDmbdoMD5vl7B1VESndyHyZ1JFKzyCg46OE5i
pBnnQHocBYd3vThsPEFifjsrbiCGgnSrZW5PtX5MEr3boynQ4bRvXDdFIjE4
cmgwggIkNizv1Dq3rifULoyCU32XTdOmSVzi87JGeJIC0RuNnuNPEsdlua7f
gynortk69VNrW43vHAcBBf8Dd2Q+OQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$12554#4"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02033760423022168], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
             "]}]}, 
          Thickness[0.02033760423022168], StripOnInput -> False]}, {
        ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
         ImageSize -> {49.17243337484434, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
            "]]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02922267679719462], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]]}, 
          Thickness[0.02922267679719462], StripOnInput -> False]}, {
        ImageSize -> {74.13183893731839, 35.400537982565375`}, 
         ImageSize -> {34.21469489414695, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {35., 17.}, 
         PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
         Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHVKiMv0/g6uD+ieVl7M0ZR1g/Ir7P24Zd8s5lGwV
/X06zQWDL7P8hYeevBacH3BLuiZxEoL/51vpgzkbtRwSD1/WTg1E8G8ClRm5
IvhuqqVMsxwQ/AO1shbpJi4OcxYp7/yTruXQ7fWKxSTTCW4/jA9zr8TUK5wZ
v5wx+MYgcFkCzu+L6PZnFBB32Hmr62/qd2eHVgV21TNTxBwYQKADwZ8JApmY
fBOwgaIOU76xxc/ocXaoArnHWxTiH1YXOP+EptWk0/oI/hvefQYzoxB8sP4r
aOq/u8DNh/Fh9veA/HsTwc/h/LkgPRvBh4U3zH8wPsz/MD56/ML4ALrR2GY=

             "], {{40.0172, 7.635939999999998}, {37.12029999999999, 
             7.635939999999998}, {40.0172, 12.1297}, {40.0172, 
             7.635939999999998}}}]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.89, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(E\\)]\\)\"", FontSize -> 28, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"g(\\!\\(\\*SubscriptBox[\\(r\\), \\(E\\)]\\), N)\"", FontSize -> 28, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{2., 0.02},
   AxesStyle->Directive[
     GrayLevel[0], 18],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{845.9921875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{2, 3}, {0.02, 0.15896613816615157`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwVznk4lAkcB/D3netNQo7KKruEspW1Vj2h+P2ic4pMJa0H5UiKaNR2UCGU
nbYWOSZH+zLSuJoZwzg25docu6nFKNqUdXQoakkh2emP7/N9Ps/z/eNr7Bu6
Yz+DIAhnVb60gU31l8KpQAFxzV8BbVFTrbTKzfePGPX6KkDQbJuxjiQw85C2
r6mPAiY9FNYxDAIFtSe4hV4K6Doj8eewCdzya6qkarcChPXZd+fMJjByVK35
6WYFzNt+XvCVHoHOJTbmThYKmBuwXcfanMBtrbm6IeNl4B93u65xJ4Hyt6d5
rtFlMEmFGZ46TSBPaCU1nF8GF8I2feOdS2AOe0sNKSkFfutEbe59AvMrg7zc
15XCtUtvNWd9JJD8eCWVfCIHc4eGT3+ZkCgtC3IIDpODuLMy8Q8XEv8UcY8N
qcshqG30QfdxEskzpy5b3CyBi3dmy3g5JC4RU2bx3BIY1gpYM9BC4sFMxRGP
ERls2twXXPQfieqlm+oL0mTwmW8PSkMGOvx464G/nQw+fH78u8FGBmqITg3o
DUjB5Yx7Vy2fgUy7G5N8gRQy+sayMjMZeHenWyLXWgrLijvnJDcw8GpUT8Pq
RgksCExZ9GaEgYl+mu4thhLYeF7Y6avPRG0zneX3zt2E9pSTVnbrmVjBe/fG
tqcYdl8Kt94QysSDSS1dn6AYFr6oeRqcxsSZAPMSrqQIHFb2rxivY6KcMjUR
zCsCUd9W08whJo6uTNrQE18IM+HKup90WbiQranMIAuhgrmWIXNg4egL7UVN
/AIoHRkcmnWAhYdzXAbth/NB417I8bokFpJ8tpXANx88k/TFkmoWOiXVuNn9
I4bhKk5s5QALUzYWmB3xEcOTjr8JM202PsrMbB7puQFaO3qXFtuysal/sWXC
gRuwulxnPNCHjWnPNbxbxvKgWsN4//lf2Kg1Y1ZdEZ4HcY1Hz9aUsjHGQ/ab
gXoeFIaJbDyfsdFL6+RYfPJ10I1ekKWnxkGG7Z1ETfPrwD9RLCasOHgwI2Zn
/Z1csNhr5ObiyUH9V0+7+11zYXnBw8KKWA52mJyNixwSwYXBIFGslIO1hw+P
dkaKoGv2YsfYxxwMSXb226MvgpCkRRdpJoVCUV9NVWUO7FMfO/a1JYUM1/j0
H9xyIOW5llqlO4ViwdTE2olsqCl0Xn8hkkLT0DUeHXQ2bPYJNCovoDCrMYLd
7pgNuuGNecx2Cn1ClyufvKaBe8BYWK5y6tqPbT5DNJzbFfFzUAeFTfOn3w28
pOHtd5bB7UoKJ4JFV4YHaWjtS7USPVLtrXT2k700xDsH3HLsUe2939tbKGn4
ZMRui35JIVfaJM+qpsFac2/9qleqf3Fq7Wa3aDg0VVH6UuUHPUt0b1bR0KUM
TuO9pjBcPvT+djkNCkGHp/EIhQt4Lhv+ldHAHxM9rxmj0Io3NcsyjwZx7/Sj
Y+8pZHlJVlbm0vCs1b3FfJzC/nM60U4iGlzy1YsTPlDo1NAdsYemYYX30bB9
kxQ6T5pMxKTT4Lf1np/eFIXmQnKZ1lUa0m2WujWpPLf0RER6Gg1quo9Xfz9N
YZTm4ihZMg1IrPq2X+XOIldr+ys0nHxz2UD4mcKtp+dQzYk0SLpfqG+bofBh
wY6pXQk0DDY6Ts+onBBoNLf3Mg3/A1YcL50=
           "]]}, 
         "Charting`Private`Tag$12554#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwVz3s0lAkcxvF3Zsy8rqm0R0mF2pJUHMol5vfL0WWTKUmzlcWksFGhVplu
q5R2dFnOYgZ1hH1zZ9xmBuMyxcjJlFwKpySXqC2VWTainf54zvd8/nzMD53Y
c4ROEISnZt9r4ij/Hlx7SzTJbZHD09+nVRka084G8wya5SB46JS2mUZgUFD0
hKJRDlMHKu0u0wmsW+OXua5BDt3niw+zmATenH1BaEvlILx/t0lfl0Cjcx5d
ir/l8MOuq4JFCwj0lsY9/jlGDnODds23syRw80NjHtNJDoev1CqU3gTSy23G
+XdqYIqMXBJ9jsBB22S1em4NxEVuW+aXTWB4d2fbg2vVEKH60pD9mMDZFGFf
z2QV3LnxcY72fwSaCDw5G09WgSX7wddHy2m4L/5rLQzLIKdLltDIoeFbWxGZ
4SeD0KfjT3qiaJhxKl0U/1oK8XW6Yq9MGi7nOzwR+Unhg2HQpqEWGqpaTlu0
D0lg2/aBsILPNCyNT2/MjJDAbIQrdC6hY9+imTpiohImZ3urTbbSMTrD9dnr
2ErgnOd2N0TQsWfvAZsC/UpIG1DfTk+no+cb4yFdUQVYFXbp//WAjtX2zZTH
+gowDkkyfT9GR53dix2e1ZbD1qvCrkMLGWj65ZL1J245tCedsXV2Z6BnuFJO
vS2DfTf4dltOMDDq01STIKYMFo/U94WlMLACltNCzMuAbT9oPaFgYNJRnu6m
6lLIGvBYkf6Ogaddm9yrfimFb/xOxW9GWph+bKWqlVEKUoYLXczWQm5Ys79V
thjKx4bfaQdroUWu086inWIwaD0epUjUQhct69X1YyXgm7gwp1iu8cIaeWBy
CXyoYsXKhrTwovwWp8i9BF50tBE/zmNigjjV5l5vMRju6V9V6MRE88Rf91e7
FIODZP5ECI+JOuKEvtGsIpAbmB+5ep2JdcYvYg7SiuCK8uSF+nImThfef1Ia
Vgj5kVmOvq+YSFziZSpUBWAUY3x7gQ4L9WIFMja7ACJOF+YQtiy0mo4S/VSW
D2v9zXw4viw0ZI/431iWD2vynuVLY1m4sf6RMkyYB3HDoVmxJSwUf3RPHtPO
g25dC7fYXhb2WzT4TV/IheOJpvEZDBIv98vyu4lcCNBTn1q6nsT9Sn1xGz8H
kt4Y6si4JLJ5W5LtiRyoz/d0j7tIogD473cL7sF2XoiZJI/EyMZWE7X+PTDi
KylGO4nhPgGbdqdSsCPYXCjR2N6MHuwjpODS3rN/hHaQOM+1qfZAMgUf160P
a+8k0cCL+nwkkQLVQLJt1nMS9Tf7hl4QUHDNM6jG7SWJZW7etyV8Cr6aMZ/G
jJJ4pnPJ6I6DFNjN8b+/4S2J/tvqEnz2U3B0Wlo+qvHDDt2gAC4F3Z1hKV7/
kCjiJCREeVNQKejwNR8j8bHd+Hi2BwUR6qw39WoSnZyVr3VcKMjpn3l+6l8S
lak73I2dKXil4rZYTpAI4S5tKxwp4OTqFf45SaIszfcY2lNg7XcyMmBK829k
ZVG0NQWBHq2BC6ZJTBuuOHrNioJUx1U+zRpP3E3ak2JJgY5Rr4PNDIl7Yxyz
K1ZQgMSG1YMaezmrDRotKDjz/qaJcJbE6y8/ZXaYUVDcM6K38xuJSyVrAweX
UjCsdJv5pvEVo2yO2pSC/wHDxi9W
           "]]}, "Charting`Private`Tag$12554#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwVx3k41HkcwPHfzJj5hdz1KKlIJaXDylHT+nwqZAuFosMSuiwPO6isUkgq
VqEcuyjFblNfGvcgNDOU4ylZItIlR6eiBjUydvrj/byfl6FvsOt+JkVRTop+
XM+65sdQXTLcLl4sgbaoiZYchfXDfv/qvUgC8U1rMtczKNTK4VrKjSQg211u
fopJ4Qj/1uRaQwl0Rwr2cdgUari/uF02RwIZdVfvTVehkNdqIhVoSmDm1rj4
2TMo5JOdm4UyMWge2KptvoTCw9331mk9FMO+07WSBjcKi768UanjiUFGh8z9
4ziFzF39lbb6YjgTsmm+Vx6FvYU7GqVNIuC1fBPnPaRwEeXi5RYigsuJw+rT
vlJYbL/+pM4CESyxqf9+34iBQusWbvRfd4DfWZl815mB3EpjP5vRWgho+9L6
5AgD4y3dVw561ULCHZUil2sMNNYy2TZaWwMfNQ5wB5oZmPdKzjxpWgObHPoC
8z8z0Ir/2DXhSjXIeT9Dx1wmNkVpZkcrV8O4vOe2nj0TL5l3+q6Iug3OkR7d
Yh4T43JHbq76WAWZfdLsrCwmdnMLkoU+VbC0oHP6pXom7jP6XmrRWwm6h1L1
hz4xcXwF1ztmZyXYx2V0+s5i4VA4M8CvpwLaU8PN1tqy0KEqZzTMvQLcEyPM
7YJZuEWj2PZipxDmvBG9CExnofF2Sf4lHyHYrO43HZOwMPHIaf/VA+WQ27dl
YdZ7FuaHql3fE1oOUxEdksM6Ssiue+vYxS6HCtY6ZpGNEk6OuJGdyWVQ+mnw
/bSDSjhc4t0mXlwGag+CjkhSlPCu2qmImLJS8EyZxRfUKOGoQfNAmkMpfKzi
xFYOKGHyif12sv4SePboP2qRFhsZUHdf+1gJaLj2GhesYaPq84UDS/VKwEqo
PXbIh41BJmtax6uLoUbNcH/cn2xcPeaxtXVXMZxuCD0hKmXjq+eWdvOnioCE
5Fp7vmRjUijPTXy5CHSidbNnKHMwneVYn2RfBLyjBXzKjINWe5gXxCOFsNzb
YIezJwc3qpzruJheCMtuPiYVsRz8mhN9caZdIZwZDMiNLeTgxMHPkV+eCKBb
ZcGG2B4OGh8NfRr+kwCCUvQTclg01vikyv0zbsFeVWnYvJU0prXg+UJpAaS+
1lCu9KCxb1pe1IBXAYiIk+2ZkzSqz5sIftqSDw4+hwyEN2nMbG5afMsiH3Qi
Gv5ltdP4a1d9VtoNApsPGmYIFUYnJ+6y6wRith87F/CIRovjZzVEeQSGV6wM
bO+g0ead0q53Vwi09KWZ5XbRmGSdHrw+jcBZpwPVG57TaJ9gev1bDIHvBuy2
6Lc06keeMkjxJGCu7l1n8Y7GvKxrgct3E/htoqL0rcLFC/uHGj0IdHcEprt8
oDEksvoC5UagPP6Rp+EnGv+5a7st5BcCPGnua5GUxg+OjSJvSwL83smusFEa
3eylnnJzAi9bPJqXjNFozZ5Ynm1GwPmGakHSOI2fZXFBPaYETL1CQ/bKaJx4
MMd/txEBvy0P/GZM0ChlXSUyAwJ/WxvvaFR4o8uzBZnzCCjr9FitmqRRd4+/
4OlsAkhZmPQrvHZVYX2kLoHwofN6GXIaxY5Z6vNnEhA8eaPqOEVj+jqTRJE2
gcGGDZNTCrMTXdFXk8D/tpox0g==
           "]]}, "Charting`Private`Tag$12554#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVzHk0lAscxvF31jckMe5VbgvVLe05UzeR+f3a6AhdCqeOSClO5uQMSrZb
IpWoKBGTSDrK9Y5pMDOWjDGlW6JskRadQUNZKkvW7vTHc77n889jfijQ9Qid
IAgn7X7V1KriV9BqhWMmsU8FDWcm6rK0VvXKDUI9VBD/36aMLTQCO4puCPvc
VDC+v4QbQydwTX3qjHZXFbRFiXzZLAK7Jq8ulzqqIK06+8lMXQJnGy+9HIIq
+G13XPxcYwK7rxq0MixUMPvobiOuBYGSjANmIaPV4HvukbJmD4F7pmUXhVeq
YZwMmh8WSWDSCe+F/HXVcD7IfqHXXQKDxCuNK5qUIKgbq7pbT2DE7e+5JsFK
yEwcnDXjB4H02wOf78xVggVPNVm7mIbXWzPnRpVWQV6LPOmxMw01Tvbc915V
ENDw/eWbkzRM3Ba4dEK3Ci5V6opd7tCQGBa2FosV0G9w1KbrGQ2b3Gm1A94K
sN+p5v/7jYYczb5jGw0VMC2wheb5dLxpuyDweXgljE63l5na0TGsz2Sdy8dH
4Bzl0VYloGP/gNpkHu8RZKiHbgmFdKy2FO4msytgRUHLzOsqOvIfPFc4GFaA
iX/KvL4BOmboXivef6oc7OLSWg7NYWDZ1/ga9y9l0JhyytJ6OwNrR1/JEzzK
wD0xnLsjkIGyoLcnfJ6Wwh8axQd+KgP/Tlid5L2jFHjrO1eNKBn4eizvmlGp
HHLUu5YIPzOQzh7DeGs5/AxvVp7gMDHZf3Tx60oZyBib6WIeE3nl7y452Mqg
aKD78ww/Jlr36kY1PpaC/ovjJ5XJTPzL96K4w04Knslz8kQVTLxnE5GqrC2B
/lJ2rLyLifXqK50GB0rgXdMr4k9DFi6asDrj0F0MBq4flxVsYuFw7ui9tLBi
2Cg1GvH3YaF6qiFDz7AYKvTNj8QlsFB8k9dSm10E52qC/1EUsXBhTH+kzuYi
yA/KsfLsYOGewewrnfUS4ESb3DLWYePvX2X9PXwJCEIL8ghLNr57YzMo1ZfA
am8zN2dPNl54suFgZN5DWPngdb4slo1mTpd1Pux6COe7A3JiC9n4bL9s7EyP
GNp0F22NbWdjUoDVtCZeDMeT513KYpBobZH+3G+9GA7qDYUsWEviSDCPE9pa
CCmfDHTkHiS6ZEbae8QWgiLfafv50yTaR/oUCriFsNPH30z6gMTwve9/1JWK
gBNec4/RSKI0q70yYL4IHPzM06Rav/Wy6ZCYiuDs3oiLAU0kGu2Qb540EcHg
mrX8xmYSXaMn7icaiaBOfcMyp5XEdDt9NwkpggtOR8u3viexeBmzR+cbBZNm
rIboHhJXi7d1qZ9QwJ3lXb2hl8Qab+lproqCYxOyoh6tNT733WKqKGhr5qe6
fNH+XRiSLC6noCS+ydN8gMQEnnCTn5gCwVDOJ8UQiWO1bb5jGRTkfZxqDRkm
MWXFhyLHmxR01Hk8sxghcdZZDmbdoMD5vl7B1VESndyHyZ1JFKzyCg46OE5i
pBnnQHocBYd3vThsPEFifjsrbiCGgnSrZW5PtX5MEr3boynQ4bRvXDdFIjE4
cmgwggIkNizv1Dq3rifULoyCU32XTdOmSVzi87JGeJIC0RuNnuNPEsdlua7f
gynortk69VNrW43vHAcBBf8Dd2Q+OQ==
           "]]}, 
         "Charting`Private`Tag$12554#4"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {2., 0.02}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*SubscriptBox[\(r\), \(E\)]\)", FontSize -> 28, FontFamily -> 
         "Times New Roman"], 
        Style[
        "g(\!\(\*SubscriptBox[\(r\), \(E\)]\), N)", FontSize -> 28, 
         FontFamily -> "Times New Roman"]}, AxesOrigin -> {2., 0.02}, 
      AxesStyle -> Directive[
        GrayLevel[0], 18], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{2, 3}, {0.02, 0.15896613816615157`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.02033760423022168], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
              "]}]}, 
           Thickness[0.02033760423022168]]}, {
         ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
          ImageSize -> {49.17243337484434, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
             "]]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02922267679719462], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]]}, 
           Thickness[0.02922267679719462]]}, {
         ImageSize -> {74.13183893731839, 35.400537982565375`}, 
          ImageSize -> {34.21469489414695, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {35., 17.}, 
          PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
          Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
              0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHVKiMv0/g6uD+ieVl7M0ZR1g/Ir7P24Zd8s5lGwV
/X06zQWDL7P8hYeevBacH3BLuiZxEoL/51vpgzkbtRwSD1/WTg1E8G8ClRm5
IvhuqqVMsxwQ/AO1shbpJi4OcxYp7/yTruXQ7fWKxSTTCW4/jA9zr8TUK5wZ
v5wx+MYgcFkCzu+L6PZnFBB32Hmr62/qd2eHVgV21TNTxBwYQKADwZ8JApmY
fBOwgaIOU76xxc/ocXaoArnHWxTiH1YXOP+EptWk0/oI/hvefQYzoxB8sP4r
aOq/u8DNh/Fh9veA/HsTwc/h/LkgPRvBh4U3zH8wPsz/MD56/ML4ALrR2GY=

              "], {{40.0172, 7.635939999999998}, {37.12029999999999, 
              7.635939999999998}, {40.0172, 12.1297}, {40.0172, 
              7.635939999999998}}}]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column", Spacings -> 0.01]], {0.89, 
     0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.786131253755282*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"35a177b4-7117-499d-a373-556a84013177"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"d9a84d90-451f-4c25-98b3-1b338b4235cb"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SUM gate", "Chapter"]], "Subchapter",
 CellChangeTimes->{{3.749675599948224*^9, 
  3.749675602186709*^9}},ExpressionUUID->"d9045782-0bf5-4639-b1a3-\
b239fe1e1176"],

Cell[CellGroupData[{

Cell["lack of uniform convergence", "Subsection",
 CellChangeTimes->{{3.7496786778835173`*^9, 
  3.7496786819858923`*^9}},ExpressionUUID->"5ca7db4f-0092-4792-8b8e-\
45addbf2a56d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$$Assumptions", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"0", "<", "rr", "<", "1"}], ",", " ", 
     RowBox[{"\[Alpha]", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", " ", 
     RowBox[{"mm", "\[GreaterEqual]", "  ", "0"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Covout1", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["mm", "2"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "mm"}]], ",", "0", ",", " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", 
       FractionBox["mm", "2"], ",", " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", " ", "0", ",", " ", 
       FractionBox["1", 
        RowBox[{"2", " ", "mm"}]]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Covout2", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["mm", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}], "\[Alpha]"}], 
         RowBox[{"1", "+", "rr"}]]}], " ", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}]}], "\[Alpha]"}], 
        RowBox[{
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "mm"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}], "\[Beta]"}], 
         RowBox[{"rr", 
          RowBox[{"(", 
           RowBox[{"1", "+", "rr"}], ")"}]}]]}], ",", "0", ",", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], "\[Beta]"}], 
        RowBox[{
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}]}], "\[Alpha]"}], 
        RowBox[{
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", " ", "0", ",", 
       RowBox[{
        FractionBox["mm", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}], "\[Alpha]"}], 
         RowBox[{"rr", 
          RowBox[{"(", 
           RowBox[{"1", "+", "rr"}], ")"}]}]]}], ",", " ", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], "\[Beta]"}], 
        RowBox[{
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", " ", "0", ",", " ", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "mm"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}], "\[Beta]"}], 
         RowBox[{"1", "+", "rr"}]]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"omega", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout1", "+", "Covout2"}], "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SqrtDelta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sqrt", "[", "Delta1", "]"}], "]"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"Gamma1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"16", "*", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"omega", ".", "Covout1", ".", "omega", ".", "Covout2"}], "-", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtGamma1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Gamma1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Lambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"16", "*", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout1", "+", 
       RowBox[{
        FractionBox["I", "2"], "*", "omega"}]}], "]"}], "*", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout2", "+", 
       RowBox[{
        FractionBox["I", "2"], "*", "omega"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtLambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Lambda1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"invfidelity", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"SqrtGamma1", "+", "SqrtLambda1", "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"SqrtGamma1", "+", "SqrtLambda1"}], ")"}], "2"], "-", 
       "Delta1"}], "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{"invfidelity", ";"}], "\n", 
 RowBox[{"fidelity", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   FractionBox["1", "invfidelity"], "]"}]}]}], "Input",
 CellChangeTimes->{{3.749037502336076*^9, 3.749037519548786*^9}, {
   3.749038507339868*^9, 3.749038534506425*^9}, {3.749039657678602*^9, 
   3.7490396595073023`*^9}, {3.7491621362859173`*^9, 3.74916215493344*^9}, {
   3.7491622146355877`*^9, 3.74916221479552*^9}, 3.749675702186129*^9, {
   3.749768329963518*^9, 3.749768334317684*^9}, {3.7498250996209307`*^9, 
   3.7498251048521976`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b66c097d-781e-4435-ae13-6185e6f81ac1"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mm", " ", "rr"}], "+", "\[Alpha]", "-", 
        RowBox[{"rr", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "rr"}], "+", 
        RowBox[{"mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "rr"}], ")"}], " ", "\[Beta]"}]}], 
       ")"}]}], 
     RowBox[{"mm", " ", 
      SuperscriptBox["rr", "2"]}]]}]]]], "Output",
 CellChangeTimes->{
  3.749675891146184*^9, 3.7496794216361227`*^9, 3.749758982054769*^9, {
   3.7497662953369083`*^9, 3.749766318531866*^9}, 3.749766543773899*^9, 
   3.7642478605473413`*^9, 3.764504890797214*^9, 3.786131261291967*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"875c0530-9bfc-4da1-b9bc-71cb292805ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy-constrained: using a 4-mode state ", "Subsection",
 CellChangeTimes->{{3.7627109136955*^9, 
  3.762710950837222*^9}},ExpressionUUID->"b5b14302-07a4-4a89-858d-\
52ec1d492ef7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$$Assumptions", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N1", "\[GreaterEqual]", " ", "0"}], ",", 
      RowBox[{"N2", "\[GreaterEqual]", " ", "0"}], ",", " ", 
      RowBox[{"rA", "\[GreaterEqual]", " ", "0"}], ",", " ", 
      RowBox[{"rB", "\[GreaterEqual]", " ", "0"}], ",", 
      RowBox[{"rr", ">", "0"}]}], "}"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rr", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["5"], "-", "1"}], ")"}], "/", "2"}]}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Covin1", "[", "N1_", "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N1", "+", 
        FractionBox["1", "2"]}], ",", 
       SqrtBox[
        RowBox[{"N1", 
         RowBox[{"(", 
          RowBox[{"N1", "+", "1"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"N1", 
         RowBox[{"(", 
          RowBox[{"N1", "+", "1"}], ")"}]}]], ",", 
       RowBox[{"N1", "+", 
        FractionBox["1", "2"]}], ",", "0", ",", "0"}], " ", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", 
       RowBox[{"N1", "+", 
        FractionBox["1", "2"]}], ",", " ", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"N1", 
          RowBox[{"(", 
           RowBox[{"N1", "+", "1"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", " ", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"N1", 
          RowBox[{"(", 
           RowBox[{"N1", "+", "1"}], ")"}]}]]}], ",", " ", 
       RowBox[{"N1", "+", 
        FractionBox["1", "2"]}]}], " ", "}"}]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"covariance", " ", "matrix", " ", "of", " ", "a", " ", "two"}], 
    "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", 
     "parameter", " ", "N1"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Covin1", "[", "N1", "]"}], "//", "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Covin2", "[", "N2_", "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N2", "+", 
        FractionBox["1", "2"]}], ",", 
       SqrtBox[
        RowBox[{"N2", 
         RowBox[{"(", 
          RowBox[{"N2", "+", "1"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"N2", 
         RowBox[{"(", 
          RowBox[{"N2", "+", "1"}], ")"}]}]], ",", 
       RowBox[{"N2", "+", 
        FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", 
       RowBox[{"N2", "+", 
        FractionBox["1", "2"]}], ",", "  ", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"N2", 
          RowBox[{"(", 
           RowBox[{"N2", "+", "1"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "  ", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"N2", 
          RowBox[{"(", 
           RowBox[{"N2", "+", "1"}], ")"}]}]]}], ",", " ", 
       RowBox[{"N2", "+", 
        FractionBox["1", "2"]}]}], " ", "}"}]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"covariance", " ", "matrix", " ", "of", " ", "a", " ", "two"}], 
    "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", 
     "parameter", " ", "N2"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Covin2", "[", "N2", "]"}], "//", "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", 
    RowBox[{"N1_", ",", "N2_"}], "]"}], ":=", " ", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"#1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
     RowBox[{"Covin1", "[", "N1", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Covin2", "[", "N2", "]"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "covariance", " ", "matrix", " ", "of", " ", "a", " ", "tensor", " ", 
      "product", " ", "of", " ", "two", " ", "two"}], "-", 
     RowBox[{
     "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", 
      "parameters", " ", "N1", " ", "and", " ", "N2"}]}], ",", " ", 
    RowBox[{"respectively", ".", " ", "Overall"}], ",", " ", 
    RowBox[{
    "we", " ", "have", " ", "a", " ", "4", " ", "mode", " ", "state", " ", 
     RowBox[{"now", "!"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V1", "[", 
    RowBox[{"N1", ",", "N2"}], "]"}], "//", "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ymat", "[", 
    RowBox[{"rr_", ",", "rA_", ",", "rB_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rA"}], "]"}]}], 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}]}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rA"}], "]"}]}], 
        RowBox[{"2", 
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rB"}], "]"}]}], 
        RowBox[{"2", "rr", 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rB"}], "]"}]}], 
        RowBox[{"2", 
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "-", "rr"}], ")"}]}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rA"}], "]"}]}], 
        RowBox[{"2", 
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rA"}], "]"}]}], 
        RowBox[{"2", "rr", 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rB"}], "]"}]}], 
        RowBox[{"2", 
         SqrtBox["rr"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "rr"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "rB"}], "]"}]}], 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "+", "rr"}], ")"}]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Y", " ", "matrix", " ", "corresponding", " ", "to", " ", "the", " ", 
    "noisy", " ", "approximation", " ", "of", " ", "the", " ", "SUM", " ", 
    "gate"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Ymat", "[", 
    RowBox[{"rr", ",", "rA", ",", "rB"}], "]"}], "//", "MatrixForm"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "[", 
    RowBox[{"N1_", ",", "N2_", ",", "rr_", ",", "rA_", ",", "rB_"}], "]"}], 
   " ", ":=", " ", 
   RowBox[{
    RowBox[{"V1", "[", 
     RowBox[{"N1", ",", "N2"}], "]"}], "+", 
    RowBox[{"Ymat", "[", 
     RowBox[{"rr", ",", "rA", ",", "rB"}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"4", "-", 
    RowBox[{
    "mode", " ", "covariance", " ", "matrix", " ", "of", " ", "the", " ", 
     "noisy", " ", "output", " ", "state"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"V2", "[", 
    RowBox[{"N1", ",", " ", "N2", ",", "rr", ",", "rA", ",", "rB"}], "]"}], "//",
    "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"omega1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega", "=", " ", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"omega1", ",", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega", "//", "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Fid", "[", 
    RowBox[{
    "N1_", ",", "N2_", ",", " ", "rr_", ",", " ", "rA_", ",", " ", "rB_"}], 
    "]"}], ":=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"N1", ",", "N2"}], "]"}], "+", 
       RowBox[{"V2", "[", 
        RowBox[{"N1", ",", " ", "N2", ",", "rr", ",", "rA", ",", "rB"}], 
        "]"}]}], "]"}], 
     RowBox[{"1", "/", "2"}]]]}], ";", 
  RowBox[{"(*", 
   RowBox[{"a", " ", "simple", " ", "overlap", " ", "formula", " ", 
    RowBox[{"tr", "[", 
     RowBox[{"rho1", " ", "rho2"}], "]"}], " ", "because", " ", "one", " ", 
    "of", " ", "the", " ", "states", " ", "is", " ", "a", " ", "pure", " ", 
    "state"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Fid", "[", 
    RowBox[{"Ns", ",", "Ns", ",", "rr", ",", "rA", ",", "rB"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.751061668923308*^9, 3.751061698025333*^9}, {
  3.751107893781842*^9, 3.751107896148519*^9}, {3.751109648319911*^9, 
  3.751109659524699*^9}, {3.762695544930408*^9, 3.7626955708738947`*^9}, {
  3.762695684465708*^9, 3.762695692677464*^9}, {3.762695751463081*^9, 
  3.7626957571553297`*^9}, {3.762695816987981*^9, 3.7626958428814163`*^9}, {
  3.7626962530812483`*^9, 3.762696265515779*^9}, {3.7627052259008503`*^9, 
  3.762705326713429*^9}, {3.762705868507298*^9, 3.762705884563529*^9}, {
  3.7627063978438597`*^9, 3.762706427568713*^9}, {3.7627070326968822`*^9, 
  3.762707036910434*^9}, {3.7627074411634808`*^9, 3.762707443160536*^9}, {
  3.7641836924309473`*^9, 3.764183692628243*^9}, {3.786131263665505*^9, 
  3.7861312642804728`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"57a239a6-d49e-453e-90b8-4e7a17c4c83a"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"rA", "+", "rB"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "rr"}], ")"}]}], "+", "rr", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "rA"}]], " ", "rr"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "rr"}], ")"}]}], "+", "rr", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "rB"}]], " ", "rr"}]}], ")"}]}], 
    SuperscriptBox["rr", "2"]]]]], "Output",
 CellChangeTimes->{
  3.7626958438023977`*^9, {3.762696259279861*^9, 3.762696267716502*^9}, {
   3.762698637024495*^9, 3.762698664948174*^9}, 3.762698705141047*^9, 
   3.762702307062385*^9, 3.7627036903569813`*^9, 3.762706436122109*^9, 
   3.7627078149401903`*^9, {3.7641836866675367`*^9, 3.764183695987115*^9}, 
   3.764193456267099*^9, 3.764243670719849*^9, 3.764243739934537*^9, 
   3.764247867597229*^9, 3.7645048937858343`*^9, 3.764506049260804*^9, 
   3.786131265260826*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"5f4641ac-eb40-41f6-aaba-510a05b27368"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SD", "[", "Ene_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"(", 
      RowBox[{"Fid", "[", 
       RowBox[{"Ene", ",", "Ene", ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox["5"], "-", "1"}], ")"}], "2"], "/", "4"}], ",", " ", 
        "1.726", ",", "rB"}], "]"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.762707461540682*^9, 3.762707470884636*^9}, {
  3.7627075259067383`*^9, 3.762707549402095*^9}, {3.7627078393885202`*^9, 
  3.762707851384535*^9}, {3.7627079471279907`*^9, 3.762707947277768*^9}, {
  3.7627079875200367`*^9, 3.7627080133430023`*^9}, {3.764507951879998*^9, 
  3.764507955750987*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"37968893-0940-4c5f-ad14-b690c368fb66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gain", "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<1\>\"", ",", 
     RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762710264293276*^9, 3.762710297242137*^9}, {
  3.7642455199589853`*^9, 3.7642455201637*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"583843d4-2ffd-4743-9759-d78e5c3f262c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", "gain_", "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SD", "[", "0.06", "]"}], ",", 
       RowBox[{"SD", "[", "0.5", "]"}], ",", 
       RowBox[{"SD", "[", "1", "]"}], ",", " ", 
       RowBox[{"SD", "[", "1.4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rB", ",", "0", ",", "1.73"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.05", "]"}], ",", "Black"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(B\)]\)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "28"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<d(\!\(\*SubscriptBox[\(r\), \(B\)]\), N)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "28"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.06\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.5\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1.4\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.89", ",", "0.8"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
        
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "18"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"HoldForm", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<G\>\"", ",", " ", 
           RowBox[{"FontSize", "\[Rule]", "28"}]}], "]"}], "=", "gain"}], 
        "]"}]}]}], "*)"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", "gain", "]"}]}], "Input",
 CellChangeTimes->{{3.76271031277993*^9, 3.762710319570367*^9}, {
  3.7627106662300673`*^9, 3.762710713389558*^9}, {3.762710748549107*^9, 
  3.762710749828206*^9}, {3.762711003881422*^9, 3.762711005526908*^9}, {
  3.762711039166787*^9, 3.7627110409656057`*^9}, {3.764243756215234*^9, 
  3.764243764038396*^9}, {3.764247900043293*^9, 3.764247917982863*^9}, {
  3.78613127256214*^9, 3.786131275744458*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"34bf84d2-5819-4393-92fd-a11161e137c1"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwVxX1YywkAB/CV1Y3lrXZ5ouuFc3UlnF4OPbtvPWWuQidjdHXVJr2oqx5O
7HKKiDTKKGLoVHp5RBE9SYf2Wy/YKlNiZbOR681qbZWfdi9/fJ6PIzcpJNqU
QqFs/M//2yTI/koa5/7gs62NoVukglem2nI5zxe0A4bOvIUqFFCpLjTeZriJ
PXNX2qjQ4n/WU8+NQj6bTvvVWgXlzrD7g9wUxA8phz/MU2For4/xPTcDDdKK
831mKoyl1VzRcPNQx4m+3PpRCX367mQ1twgZhRa0q01KuMSepjHsaiBYcdFO
y1MiW3pILB+oB5OnlDbPUkJwjp5QQzyC2eNoDTvmDZIM9bOFeyTwnmli71PZ
h/K7nu8Od7RB6Kez6vjci4PfnmXTBTJYLCmN9PbtRS1dfY9p0wn9Jb+ItmwF
ODVRkdN+chwT5IeGv30N1qpO9glRF7ztE2f2ub2GKspZYyt7CRO3Y6LcrFeg
BccGFOtfob/aOCp+34O0Lws/TQT2QrKM2/x5bQ8unaxmbdn/BoEvFbkRopfI
TAxPYg4o4RAoLrqg74bJ+LZvnli+RVDxRV8ndjfYIU0VYU5qWO8IcRI97MJG
kfNW9hYNZtimuJp+3QXbh5Rnwbvf4X53q27xuRfIk3XEVxe+B2PEcNTUKMez
BwW6HHE/vFcFnkpOlOPNkfaAhFcfoBCY2ZsPPEeBl6mk+osB7GMdCv454jmW
PiqdSzoM4rdFEX3pqk4ccPHxb/QYgp731PJ4XCf2pnde7o8YxvpIqynPwQ6s
q+qWMFJH8PTo47Lh/R1oaHnBKCv5CPoN9ubPlA5MR2pKQ2O0iM8xv778dDuy
Aha4qEe14MwQXc92bsfOMtZDu+OjcGpwHpvNl2HZnhXMMMYYxPemK7l1UnBu
nLnZJRrD3XmVI/NNpOgKH/OguuuwcGX+j1zfZ/Dh04vcG3WgOcpFa849xbSF
o4P11nG4hTcli1VPUELXHv2kGofjmV6Tdp8nuHVgjWpRgh4ZpRyhTXkb5vxy
KFhrYkDeaveLXvQ2cKr+KJYIDBhwr2dNH2yFbi/f4qelE6C7RwXyB1swVqGN
s66fgMGtYtqK2wLFBoeqPv9JDFNr+g/3N2Nh9Aaz0NeTKHUtMT8d2wy/v7/z
646ZwnBOIzV1QgKZIm9f3ugUyv5kf3VCIEEVa6TBeOwTjDPx+5S9BPttqQOJ
liR+oA6qLjcSYJU5ZioYJFhKixJDAwErD9gFLSCBLvOmTfcJVAXxQ5xtSXj1
bJxLqSOg5mvr3y4lce3B7f5d1QQ29ShOctaQGJGtzVlXTGBJfq2bbySJeZr5
61nZBLSOz5tvckmkXU8KKj9OoPGGNsoumkRQPVlmkUVgO+GaT8aRyBXGJcmP
EDg1XmSs3UOiINXJOfYggcmQUzKXLBKLl2UxryYTkPRVxl04QcKOKpDSkggI
41tn0HJIbPEdupeSSGD5Yerqd7kkPGoyhP7xBHjV/KtXCkmY9AoTRngEVjLP
r50jIlG3Sdu4g0vA2FIrT7tCQnbbO46IJHBeqaWFFpM44xBPiMIJ7EqYc62l
lEREzqrUWWEE3Cddmd+Xk6DeuZOeGkqAkhnQXVJJoi1ArdJsJyCdG5PCqCJB
/nOrMIRD4F9oYG2l
         "]]},
       Annotation[#, "Charting`Private`Tag$16328#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwVjXs0lAkAR6dQU1MqqU5CbIcmVmSKJP0U66yEaGo2JKbkkY5tqR2MSilZ
IutZmy2bbLEUkqLExsT2mTFMxvsxj2TYGuMRvmjbP+655/51DdlhngHzKRSK
61f+99pQwcuwcfYu+XSy+TJTGazipFqbj+3Ga52afbxNMmSpq5tQj3mASUvw
jqHL0OCYvm2C7Y9Um2nXYSMZ+o/7VA2zT8PTZOwKz0CGkQj7uXfsWNiKmW5R
q2VQcUtvy9ip6In29BbPk2Hiwskfpexc2PY8fhLULoVJUApVW78Us0LzDfIY
KX7hn68TKSoR6ZGwNpcuxbUMWmhpfS1mQvR6w0QShE1WLk0L54GSs3BVCkeC
B0+2yS8K/4HiYGZN8DcSxGxKZ9KuCVDNHLaorRtAOU1aYbe2BR2arX/eDRoA
q9Tfb9ZBBPlf44dLtAbgZNnCTMhpwxtL2rvfyvsx4E+X6QraoeCu8Bj17QfV
Pcg5b6ITHfFUcv/ifnBX3Zz5tLcHZUgMoPj24VZiidMBTh+yKVlXeY97EXfq
SJidoh+MdZzvZXM9mDd+yPiNlgRH35fa0d16wPR8VeCzUQrOFutbZoXdcM2h
H2QekIEMTtLJ/9wF3RpKk/tJOWYbT7yg+XQhVSAMKbn5Dp/ZGl1VjzrR9CJr
LKluEDs3XHKJpnWi71Kzc2jne1yaODKtE9GBLKv5vJKFCqzpMR7a3NoOo9r8
ZaTBMAyGnmWttG9HpIm9Y/XWEZSFVLgpSsWIuNDy++DRf5E2a3LYXU+M74rF
PO2fP0CofSZyXUYbnje81b5/7yNmmSODezXaMOsny/cKVGJJrXX+Au5bxDuv
MZGOKsGpM/6Y9EWE4/edavSvjsLKLyOWyxXh23BzOx9tFZK2vPTr1BCBVfTr
w7YcFerTF/2xNKMVbUdUW9UZY3CzZZim67fCPoqWy6geQ0xh58OnZS2YXWJo
sPrgOAjzFSslDi24R1NenhkYx/JPrbss+oR4FGkzsC50Ajpvn+WMnhdC0/e8
u3LeJPSWh6lxdYVgFZ/L412bRNrf3q62r5oxFhG1ZL/RJyzan199+EQzVAXK
4NWVX3u7cR2p2YzufQbFvY5T+IkvqSmMFUAnYJ+GV9cU/K4zx3z6+HAY2uIg
DpyGoaNqMMSND0F36tnU0WlQ109ZefGaUOz04fnclRmkTFsyPGyawNFVV5zS
IsHIYjQ+ryLgdN8wrlubxJ3B9Wo3nhFYuRX6LmtI9G18VXSmgkCxS5QnXZeE
5YJJpkUZAWmUslJiRCKRHztUUEDAraM7kWVDwpsl1C+/QWBDZrnZbj8SOqlq
LD0OAaVh6+uHbBJD2d5JC88SqC5S+usHkDDdm2ehCifwQ71pJhlM4kwcv74h
jEDyeO5ceTiJzMWTBtGBBKY8kwUm8SQqihYnjx8iwOstDL6RQELD4WmhnEkg
LaRRjZpEQot12lrsSWDzRfXt8uskUuKI7Co3AsdKou7cvkliT2h6bIITAQu7
7B2aOSSKODTNc44E5hrKRdzbJKIndKjhewhk9yupXnkkyNxGR99dBE6Eat5t
yCfh+sUlnrmTAGPK1M76AYlcupm1yw4ClDhn8b1CEiMlvsw92wnwlwWe1i7+
+jdr6bWxIvAfzFRuHQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$16328#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwVy3840wkAx3HkVylJ0w8545A1Ikeibn10nG6hzq/WSWFIsU4/PBcelzj6
QbrEEY8lhZIfxXPy3BJ1JHUV3/kxMYzZWqiGDfk+dtf98X5ef73N2bF+kRpq
amo+X/rf9ZyO5lgFeyd/wK02kiaFc5rY0C58F1o2t5xiWEuRr6lJ1w33hY7o
NdVooxTtHrlbleww0EIyvm21kEIUEfxogn0SdKV6ijlVisk4N5WUnYJqFw3X
PiMpppPqisfY2dD+0/es8xIplOdiTojZJaCXvLFpGJSAfvR3XYppHRT+vKKQ
TAky3iS3do/zYOBaluzOkCDrDz1O3bOnuJyugaJPY4id5a3IOd0GgUy2+7vC
MVQ83CpJJV5CutVHXMocw6+bcgP0sjogy1i+lzUlRr2euIGxno/hn/oNOgvE
YNWFhS66d6O86hLjwm4xPL/hB1zi9mKi2DaA92EUI2G0MZOOPuTpL/s7vmAU
uvuOMkuV/eCax0/leY4iyahwYW7PIK4GazskTI6gKLPW0z9+GFUHNm4JvD6C
tOOHYhnjIvAd+1VOjBGoK/Zv/MdwFLdz3KnzYhEC/FruBVuLod6Qm7oqWwQf
Li0wwH8M9kEa1qXbRDB5ovZ6X4wE1i3Llqa8GEZ2BxFdWyiFN4wiotYO4/Xj
/JnLre+wUKbvFRw9hOHfOpmcfhlEDXuc214OIt9Zo61WZxysJa23/qUOwupp
+UrSbALF23dkD6UKkUB382hymkST4QY7u4kBxJ3j33gX8gF/8SQ7TzEH8H2N
oI1y5iN8jhbeDKzvR2N7D+Vu2SdYRuRSV6zrx2LoWHlQlBw6zKWFq1Pe4gJz
LV08JUfCDyqLuLk+RNz1fGJ6cQp8RR29M7IPtqftGcGUabwM9w1hjQjAqr52
v5c7DWNFYy7BFqD30LSTpuMM1hVWXWQN9sItUa/EsWkGfTG3j5yI6MXicnOz
NYEKpHGUDWGSHpTpydMXRhSoqegtvniqBw8SXEc2cJRQ6pjLUrV6oH84eZ9c
fRaGk6027jndYNWcLW3LmgXXRPgx3LYbM3GJy3+0mkMnO/nnxSddmL4nP7aG
Nwdu250tZQe7IPQ2qxnymIeBg1XTI7UuGEd6awUNzEOHGl5rcIsP9/cO7oKo
z3A9887Dx4ePDmH2L9lTn+F9J/F5xiKBGs+PjarzC+jv1NlUfY9AvInm+HFD
EjYC6g5eKAHPu+ZpQgoJV+NK/zMhBFY7wdRrLYlI9qNKp8Nffq9EP5oJCW0H
X+MHBwmIE+W8USsS1IdF8or9BPa+FWayXEkspmslVXgTsMir37wrlESd7KBI
4EJAbt71/D6bRF6gTFi0jUBTtTzMNJLEnDNtHduZwIFnNnnkMRJfPb6z54Mj
gSuKElX9aRLd3hM3tO0JzPtd6aBfIKHlVKnysCLQNlR5rOASCa9mH/EKSwI5
0S+W6F4mEVPhoi34moBdqqaL5CqJ8zdfaUebEQivTbxZXEji/Wf76WsbCGxh
XN+uzyVhHXGg/ZAxAVV7fXdSMQlfoxwhbT2B6yK5blApCamlZXPzGgJHOPq3
28tJ7J3kZGUaEXCct2FsqyBh+6qqgEUhoJbGFJRVkshWCsUWqwm8WRl1klJD
ojF/Nka+isB/GJNpkQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$16328#3"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVknsw1AkAx7fOudUK6/aSx4kze9iOyivrZvsq2kkq5ZESHavIKzXcVXI9
zrO0xamoS3K0Qx1ijubUSSkpU3v1Yz1aln1qU61lWX5H5/74zve/z3znM197
Xmrw/sUUCmXrQv5vy2Thg9RJ3jrfwl33Yr5XwStbZu4aux6S+Tzv7T4qlBgY
sKixOxAXsKd8HVuFTv+LnjpeDBatnHK2XqvC8L7Ie+94h2Gb5eNOuKkwlu47
r+SdxslL7y3AUkGb2Vgu5xXB9PILtqGlCrpTSYdkvAoUX/uXFzylBOvABSrD
thFMFveZukaJsy9PPu5Wt4Bpdc3bNUYJ/iVacuOThxgTPLIoW65E6lTL0uK0
DqS7uvL5nQrUNHsqfnn1HEZPzWyqMhX42fliKI0vhJ6e2+zorEATTXaXY/ka
qacrx4xFcoQ3xkTP+XWjLtO59kqeHFy316FnykRwKRLcvb5GjpEYJ7mNsA+J
aTOjpcMyUIMOBFTpBhB4fDT2QqEMmV9dnZ3ePAhf9apCR7YM1woauCFHJZgR
OYS5qqTITolK5aiHkRU/mk45L8WiyZ3fdplL0WiyJcjPS4rQ4PZbkY4ybH6e
PRMrH8HWMqew0BA5wuhPN9QWjMCmjfIiKEmB6YqtSQz2CIqErxIbrioxcmi3
g1YyjBd/l0yce6xCcqRTiDZ/GJKsfwKSB0bh0TVXE+U9jBKvxR0NX6jR5xmv
y2uXgPlQYEravYOZr1RwwkGCYyxf/1aPMeQaPUjg5Q8h/dTr66of3mPVb+yE
ndJBbKzr7WAc+QA9RS78I2AQ9zt7GNU3P2JQ9zHlg0CMuWi5ICJeA8WsWbv1
EjHyAixYsnEN7kVOH6zMeIN91dw22/xxTN0wrOdKB/Bd2ipOJEOLt89EzLXh
Awiv/bVeVKaFW9fZR7Ov+iGK0noYuE9A5hLKnfXvh28GrcK9dQJDtqs5Q4/7
MGdsb7csbBJtl4x1Ik4fbtI0ObMjk3AZGFpxqL0Xd46xR6yTdTCjMfs023ph
svdkkGbRFBJaKiRnu0UIrztR1cGfgktSbbNJnAgT6RnG25nT8OJrWg5qe6C9
pUlY1jIN8dIaET2nB+ItdnVD/nqU7Lw93vZND6z2b/k84o0ejGwOnXW/G35v
1/j1xs9AX9mfahfdDaG46Kei8RlIfTb9FWW08Cvuh/vzubM4P/kjl15P4KiN
gTrFnASb3r99914C3Gr7bDGDhFHrp0J9JIEvPWAbaEGiPc2SUbqHQF1gRrCT
DYl9zaay3l0EZBmaFimTxJnNSZURIQS29YsLwtkk8somq5M3EXC43OSyPpqE
hJJf/siNgMaeeFrPI9GVa+OeuIZAa60mxnY/Cfu691Tz1QR2PVl5mUwgseGE
63GeC7Gws2K+KY2EbDbnmKETAX3weSErj8SfZGxfxNcEOoZuJ1w5Q0J0kcI3
tCFQnPjsM+o5EuLA41mNVgRcfzHwVhSSUDInPGnLCcQ2ZNwov7rAq/S/88Cc
wGpOqY9JGYn5bay0FDqB+c6m7sxyElFGrUeszQiUDmuoEVUk1Jm9G48uJRCX
bFLZKSCRarnD1NGYgLt+JWdtzYKfgmgr0RIClOyA3pu3SRS3fYrLMSLw0jT+
MKOOxIrfnXQeVAL/AQNpbhs=
         "]]},
       Annotation[#, "Charting`Private`Tag$16328#4"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02033760423022168], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
             "]}]}, 
          Thickness[0.02033760423022168], StripOnInput -> False]}, {
        ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
         ImageSize -> {49.17243337484434, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
            "]]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02922267679719462], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]]}, 
          Thickness[0.02922267679719462], StripOnInput -> False]}, {
        ImageSize -> {74.13183893731839, 35.400537982565375`}, 
         ImageSize -> {34.21469489414695, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {35., 17.}, 
         PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
         Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHVKiMv0/g6uD+ieVl7M0ZR1g/Ir7P24Zd8s5lGwV
/X06zQWDL7P8hYeevBacH3BLuiZxEoL/51vpgzkbtRwSD1/WTg1E8G8ClRm5
IvhuqqVMsxwQ/AO1shbpJi4OcxYp7/yTruXQ7fWKxSTTCW4/jA9zr8TUK5wZ
v5wx+MYgcFkCzu+L6PZnFBB32Hmr62/qd2eHVgV21TNTxBwYQKADwZ8JApmY
fBOwgaIOU76xxc/ocXaoArnHWxTiH1YXOP+EptWk0/oI/hvefQYzoxB8sP4r
aOq/u8DNh/Fh9veA/HsTwc/h/LkgPRvBh4U3zH8wPsz/MD56/ML4ALrR2GY=

             "], {{40.0172, 7.635939999999998}, {37.12029999999999, 
             7.635939999999998}, {40.0172, 12.1297}, {40.0172, 
             7.635939999999998}}}]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.89, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(B\\)]\\)\"", FontSize -> 28, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"d(\\!\\(\\*SubscriptBox[\\(r\\), \\(B\\)]\\), N)\"", FontSize -> 28, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{0., 0.},
   AxesStyle->Directive[
     GrayLevel[0], 18],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{730.125, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1.73}, {0., 0.7259987506008727}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwVxX1YywkAB/CV1Y3lrXZ5ouuFc3UlnF4OPbtvPWWuQidjdHXVJr2oqx5O
7HKKiDTKKGLoVHp5RBE9SYf2Wy/YKlNiZbOR681qbZWfdi9/fJ6PIzcpJNqU
QqFs/M//2yTI/koa5/7gs62NoVukglem2nI5zxe0A4bOvIUqFFCpLjTeZriJ
PXNX2qjQ4n/WU8+NQj6bTvvVWgXlzrD7g9wUxA8phz/MU2For4/xPTcDDdKK
831mKoyl1VzRcPNQx4m+3PpRCX367mQ1twgZhRa0q01KuMSepjHsaiBYcdFO
y1MiW3pILB+oB5OnlDbPUkJwjp5QQzyC2eNoDTvmDZIM9bOFeyTwnmli71PZ
h/K7nu8Od7RB6Kez6vjci4PfnmXTBTJYLCmN9PbtRS1dfY9p0wn9Jb+ItmwF
ODVRkdN+chwT5IeGv30N1qpO9glRF7ztE2f2ub2GKspZYyt7CRO3Y6LcrFeg
BccGFOtfob/aOCp+34O0Lws/TQT2QrKM2/x5bQ8unaxmbdn/BoEvFbkRopfI
TAxPYg4o4RAoLrqg74bJ+LZvnli+RVDxRV8ndjfYIU0VYU5qWO8IcRI97MJG
kfNW9hYNZtimuJp+3QXbh5Rnwbvf4X53q27xuRfIk3XEVxe+B2PEcNTUKMez
BwW6HHE/vFcFnkpOlOPNkfaAhFcfoBCY2ZsPPEeBl6mk+osB7GMdCv454jmW
PiqdSzoM4rdFEX3pqk4ccPHxb/QYgp731PJ4XCf2pnde7o8YxvpIqynPwQ6s
q+qWMFJH8PTo47Lh/R1oaHnBKCv5CPoN9ubPlA5MR2pKQ2O0iM8xv778dDuy
Aha4qEe14MwQXc92bsfOMtZDu+OjcGpwHpvNl2HZnhXMMMYYxPemK7l1UnBu
nLnZJRrD3XmVI/NNpOgKH/OguuuwcGX+j1zfZ/Dh04vcG3WgOcpFa849xbSF
o4P11nG4hTcli1VPUELXHv2kGofjmV6Tdp8nuHVgjWpRgh4ZpRyhTXkb5vxy
KFhrYkDeaveLXvQ2cKr+KJYIDBhwr2dNH2yFbi/f4qelE6C7RwXyB1swVqGN
s66fgMGtYtqK2wLFBoeqPv9JDFNr+g/3N2Nh9Aaz0NeTKHUtMT8d2wy/v7/z
646ZwnBOIzV1QgKZIm9f3ugUyv5kf3VCIEEVa6TBeOwTjDPx+5S9BPttqQOJ
liR+oA6qLjcSYJU5ZioYJFhKixJDAwErD9gFLSCBLvOmTfcJVAXxQ5xtSXj1
bJxLqSOg5mvr3y4lce3B7f5d1QQ29ShOctaQGJGtzVlXTGBJfq2bbySJeZr5
61nZBLSOz5tvckmkXU8KKj9OoPGGNsoumkRQPVlmkUVgO+GaT8aRyBXGJcmP
EDg1XmSs3UOiINXJOfYggcmQUzKXLBKLl2UxryYTkPRVxl04QcKOKpDSkggI
41tn0HJIbPEdupeSSGD5Yerqd7kkPGoyhP7xBHjV/KtXCkmY9AoTRngEVjLP
r50jIlG3Sdu4g0vA2FIrT7tCQnbbO46IJHBeqaWFFpM44xBPiMIJ7EqYc62l
lEREzqrUWWEE3Cddmd+Xk6DeuZOeGkqAkhnQXVJJoi1ArdJsJyCdG5PCqCJB
/nOrMIRD4F9oYG2l
           "]]}, "Charting`Private`Tag$16328#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwVjXs0lAkAR6dQU1MqqU5CbIcmVmSKJP0U66yEaGo2JKbkkY5tqR2MSilZ
IutZmy2bbLEUkqLExsT2mTFMxvsxj2TYGuMRvmjbP+655/51DdlhngHzKRSK
61f+99pQwcuwcfYu+XSy+TJTGazipFqbj+3Ga52afbxNMmSpq5tQj3mASUvw
jqHL0OCYvm2C7Y9Um2nXYSMZ+o/7VA2zT8PTZOwKz0CGkQj7uXfsWNiKmW5R
q2VQcUtvy9ip6In29BbPk2Hiwskfpexc2PY8fhLULoVJUApVW78Us0LzDfIY
KX7hn68TKSoR6ZGwNpcuxbUMWmhpfS1mQvR6w0QShE1WLk0L54GSs3BVCkeC
B0+2yS8K/4HiYGZN8DcSxGxKZ9KuCVDNHLaorRtAOU1aYbe2BR2arX/eDRoA
q9Tfb9ZBBPlf44dLtAbgZNnCTMhpwxtL2rvfyvsx4E+X6QraoeCu8Bj17QfV
Pcg5b6ITHfFUcv/ifnBX3Zz5tLcHZUgMoPj24VZiidMBTh+yKVlXeY97EXfq
SJidoh+MdZzvZXM9mDd+yPiNlgRH35fa0d16wPR8VeCzUQrOFutbZoXdcM2h
H2QekIEMTtLJ/9wF3RpKk/tJOWYbT7yg+XQhVSAMKbn5Dp/ZGl1VjzrR9CJr
LKluEDs3XHKJpnWi71Kzc2jne1yaODKtE9GBLKv5vJKFCqzpMR7a3NoOo9r8
ZaTBMAyGnmWttG9HpIm9Y/XWEZSFVLgpSsWIuNDy++DRf5E2a3LYXU+M74rF
PO2fP0CofSZyXUYbnje81b5/7yNmmSODezXaMOsny/cKVGJJrXX+Au5bxDuv
MZGOKsGpM/6Y9EWE4/edavSvjsLKLyOWyxXh23BzOx9tFZK2vPTr1BCBVfTr
w7YcFerTF/2xNKMVbUdUW9UZY3CzZZim67fCPoqWy6geQ0xh58OnZS2YXWJo
sPrgOAjzFSslDi24R1NenhkYx/JPrbss+oR4FGkzsC50Ajpvn+WMnhdC0/e8
u3LeJPSWh6lxdYVgFZ/L412bRNrf3q62r5oxFhG1ZL/RJyzan199+EQzVAXK
4NWVX3u7cR2p2YzufQbFvY5T+IkvqSmMFUAnYJ+GV9cU/K4zx3z6+HAY2uIg
DpyGoaNqMMSND0F36tnU0WlQ109ZefGaUOz04fnclRmkTFsyPGyawNFVV5zS
IsHIYjQ+ryLgdN8wrlubxJ3B9Wo3nhFYuRX6LmtI9G18VXSmgkCxS5QnXZeE
5YJJpkUZAWmUslJiRCKRHztUUEDAraM7kWVDwpsl1C+/QWBDZrnZbj8SOqlq
LD0OAaVh6+uHbBJD2d5JC88SqC5S+usHkDDdm2ehCifwQ71pJhlM4kwcv74h
jEDyeO5ceTiJzMWTBtGBBKY8kwUm8SQqihYnjx8iwOstDL6RQELD4WmhnEkg
LaRRjZpEQot12lrsSWDzRfXt8uskUuKI7Co3AsdKou7cvkliT2h6bIITAQu7
7B2aOSSKODTNc44E5hrKRdzbJKIndKjhewhk9yupXnkkyNxGR99dBE6Eat5t
yCfh+sUlnrmTAGPK1M76AYlcupm1yw4ClDhn8b1CEiMlvsw92wnwlwWe1i7+
+jdr6bWxIvAfzFRuHQ==
           "]]}, "Charting`Private`Tag$16328#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwVy3840wkAx3HkVylJ0w8545A1Ikeibn10nG6hzq/WSWFIsU4/PBcelzj6
QbrEEY8lhZIfxXPy3BJ1JHUV3/kxMYzZWqiGDfk+dtf98X5ef73N2bF+kRpq
amo+X/rf9ZyO5lgFeyd/wK02kiaFc5rY0C58F1o2t5xiWEuRr6lJ1w33hY7o
NdVooxTtHrlbleww0EIyvm21kEIUEfxogn0SdKV6ijlVisk4N5WUnYJqFw3X
PiMpppPqisfY2dD+0/es8xIplOdiTojZJaCXvLFpGJSAfvR3XYppHRT+vKKQ
TAky3iS3do/zYOBaluzOkCDrDz1O3bOnuJyugaJPY4id5a3IOd0GgUy2+7vC
MVQ83CpJJV5CutVHXMocw6+bcgP0sjogy1i+lzUlRr2euIGxno/hn/oNOgvE
YNWFhS66d6O86hLjwm4xPL/hB1zi9mKi2DaA92EUI2G0MZOOPuTpL/s7vmAU
uvuOMkuV/eCax0/leY4iyahwYW7PIK4GazskTI6gKLPW0z9+GFUHNm4JvD6C
tOOHYhnjIvAd+1VOjBGoK/Zv/MdwFLdz3KnzYhEC/FruBVuLod6Qm7oqWwQf
Li0wwH8M9kEa1qXbRDB5ovZ6X4wE1i3Llqa8GEZ2BxFdWyiFN4wiotYO4/Xj
/JnLre+wUKbvFRw9hOHfOpmcfhlEDXuc214OIt9Zo61WZxysJa23/qUOwupp
+UrSbALF23dkD6UKkUB382hymkST4QY7u4kBxJ3j33gX8gF/8SQ7TzEH8H2N
oI1y5iN8jhbeDKzvR2N7D+Vu2SdYRuRSV6zrx2LoWHlQlBw6zKWFq1Pe4gJz
LV08JUfCDyqLuLk+RNz1fGJ6cQp8RR29M7IPtqftGcGUabwM9w1hjQjAqr52
v5c7DWNFYy7BFqD30LSTpuMM1hVWXWQN9sItUa/EsWkGfTG3j5yI6MXicnOz
NYEKpHGUDWGSHpTpydMXRhSoqegtvniqBw8SXEc2cJRQ6pjLUrV6oH84eZ9c
fRaGk6027jndYNWcLW3LmgXXRPgx3LYbM3GJy3+0mkMnO/nnxSddmL4nP7aG
Nwdu250tZQe7IPQ2qxnymIeBg1XTI7UuGEd6awUNzEOHGl5rcIsP9/cO7oKo
z3A9887Dx4ePDmH2L9lTn+F9J/F5xiKBGs+PjarzC+jv1NlUfY9AvInm+HFD
EjYC6g5eKAHPu+ZpQgoJV+NK/zMhBFY7wdRrLYlI9qNKp8Nffq9EP5oJCW0H
X+MHBwmIE+W8USsS1IdF8or9BPa+FWayXEkspmslVXgTsMir37wrlESd7KBI
4EJAbt71/D6bRF6gTFi0jUBTtTzMNJLEnDNtHduZwIFnNnnkMRJfPb6z54Mj
gSuKElX9aRLd3hM3tO0JzPtd6aBfIKHlVKnysCLQNlR5rOASCa9mH/EKSwI5
0S+W6F4mEVPhoi34moBdqqaL5CqJ8zdfaUebEQivTbxZXEji/Wf76WsbCGxh
XN+uzyVhHXGg/ZAxAVV7fXdSMQlfoxwhbT2B6yK5blApCamlZXPzGgJHOPq3
28tJ7J3kZGUaEXCct2FsqyBh+6qqgEUhoJbGFJRVkshWCsUWqwm8WRl1klJD
ojF/Nka+isB/GJNpkQ==
           "]]}, "Charting`Private`Tag$16328#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVknsw1AkAx7fOudUK6/aSx4kze9iOyivrZvsq2kkq5ZESHavIKzXcVXI9
zrO0xamoS3K0Qx1ijubUSSkpU3v1Yz1aln1qU61lWX5H5/74zve/z3znM197
Xmrw/sUUCmXrQv5vy2Thg9RJ3jrfwl33Yr5XwStbZu4aux6S+Tzv7T4qlBgY
sKixOxAXsKd8HVuFTv+LnjpeDBatnHK2XqvC8L7Ie+94h2Gb5eNOuKkwlu47
r+SdxslL7y3AUkGb2Vgu5xXB9PILtqGlCrpTSYdkvAoUX/uXFzylBOvABSrD
thFMFveZukaJsy9PPu5Wt4Bpdc3bNUYJ/iVacuOThxgTPLIoW65E6lTL0uK0
DqS7uvL5nQrUNHsqfnn1HEZPzWyqMhX42fliKI0vhJ6e2+zorEATTXaXY/ka
qacrx4xFcoQ3xkTP+XWjLtO59kqeHFy316FnykRwKRLcvb5GjpEYJ7mNsA+J
aTOjpcMyUIMOBFTpBhB4fDT2QqEMmV9dnZ3ePAhf9apCR7YM1woauCFHJZgR
OYS5qqTITolK5aiHkRU/mk45L8WiyZ3fdplL0WiyJcjPS4rQ4PZbkY4ybH6e
PRMrH8HWMqew0BA5wuhPN9QWjMCmjfIiKEmB6YqtSQz2CIqErxIbrioxcmi3
g1YyjBd/l0yce6xCcqRTiDZ/GJKsfwKSB0bh0TVXE+U9jBKvxR0NX6jR5xmv
y2uXgPlQYEravYOZr1RwwkGCYyxf/1aPMeQaPUjg5Q8h/dTr66of3mPVb+yE
ndJBbKzr7WAc+QA9RS78I2AQ9zt7GNU3P2JQ9zHlg0CMuWi5ICJeA8WsWbv1
EjHyAixYsnEN7kVOH6zMeIN91dw22/xxTN0wrOdKB/Bd2ipOJEOLt89EzLXh
Awiv/bVeVKaFW9fZR7Ov+iGK0noYuE9A5hLKnfXvh28GrcK9dQJDtqs5Q4/7
MGdsb7csbBJtl4x1Ik4fbtI0ObMjk3AZGFpxqL0Xd46xR6yTdTCjMfs023ph
svdkkGbRFBJaKiRnu0UIrztR1cGfgktSbbNJnAgT6RnG25nT8OJrWg5qe6C9
pUlY1jIN8dIaET2nB+ItdnVD/nqU7Lw93vZND6z2b/k84o0ejGwOnXW/G35v
1/j1xs9AX9mfahfdDaG46Kei8RlIfTb9FWW08Cvuh/vzubM4P/kjl15P4KiN
gTrFnASb3r99914C3Gr7bDGDhFHrp0J9JIEvPWAbaEGiPc2SUbqHQF1gRrCT
DYl9zaay3l0EZBmaFimTxJnNSZURIQS29YsLwtkk8somq5M3EXC43OSyPpqE
hJJf/siNgMaeeFrPI9GVa+OeuIZAa60mxnY/Cfu691Tz1QR2PVl5mUwgseGE
63GeC7Gws2K+KY2EbDbnmKETAX3weSErj8SfZGxfxNcEOoZuJ1w5Q0J0kcI3
tCFQnPjsM+o5EuLA41mNVgRcfzHwVhSSUDInPGnLCcQ2ZNwov7rAq/S/88Cc
wGpOqY9JGYn5bay0FDqB+c6m7sxyElFGrUeszQiUDmuoEVUk1Jm9G48uJRCX
bFLZKSCRarnD1NGYgLt+JWdtzYKfgmgr0RIClOyA3pu3SRS3fYrLMSLw0jT+
MKOOxIrfnXQeVAL/AQNpbhs=
           "]]}, 
         "Charting`Private`Tag$16328#4"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*SubscriptBox[\(r\), \(B\)]\)", FontSize -> 28, FontFamily -> 
         "Times New Roman"], 
        Style[
        "d(\!\(\*SubscriptBox[\(r\), \(B\)]\), N)", FontSize -> 28, 
         FontFamily -> "Times New Roman"]}, AxesOrigin -> {0., 0.}, AxesStyle -> 
      Directive[
        GrayLevel[0], 18], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 1.73}, {0., 0.7259987506008727}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.02033760423022168], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
              "]}]}, 
           Thickness[0.02033760423022168]]}, {
         ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
          ImageSize -> {49.17243337484434, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
             "]]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02922267679719462], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]]}, 
           Thickness[0.02922267679719462]]}, {
         ImageSize -> {74.13183893731839, 35.400537982565375`}, 
          ImageSize -> {34.21469489414695, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {35., 17.}, 
          PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
          Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
              0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHVKiMv0/g6uD+ieVl7M0ZR1g/Ir7P24Zd8s5lGwV
/X06zQWDL7P8hYeevBacH3BLuiZxEoL/51vpgzkbtRwSD1/WTg1E8G8ClRm5
IvhuqqVMsxwQ/AO1shbpJi4OcxYp7/yTruXQ7fWKxSTTCW4/jA9zr8TUK5wZ
v5wx+MYgcFkCzu+L6PZnFBB32Hmr62/qd2eHVgV21TNTxBwYQKADwZ8JApmY
fBOwgaIOU76xxc/ocXaoArnHWxTiH1YXOP+EptWk0/oI/hvefQYzoxB8sP4r
aOq/u8DNh/Fh9veA/HsTwc/h/LkgPRvBh4U3zH8wPsz/MD56/ML4ALrR2GY=

              "], {{40.0172, 7.635939999999998}, {37.12029999999999, 
              7.635939999999998}, {40.0172, 12.1297}, {40.0172, 
              7.635939999999998}}}]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column", Spacings -> 0.01]], {0.89, 
     0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.7627107654024267`*^9, 3.762710771315219*^9}, 
   3.7642437739569807`*^9, 3.764247921988351*^9, 3.7645079647012787`*^9, 
   3.764508231193468*^9, 3.786131278878191*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"797c5ae3-f5e3-483b-a9c8-0d899714606e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", "gain_", "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SD", "[", "0.06", "]"}], ",", 
       RowBox[{"SD", "[", "0.5", "]"}], ",", 
       RowBox[{"SD", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rB", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0.07"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
        RowBox[{"Dashing", "[", "0.05", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(B\)]\)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "32"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<d(\!\(\*SubscriptBox[\(r\), \(B\)]\), N)\>\"", ",", " ", 
          RowBox[{"FontSize", "\[Rule]", " ", "32"}], ",", " ", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.06\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=0.5\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}], ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<N=1\>\"", ",", 
              RowBox[{"Magnification", "\[Rule]", 
               RowBox[{"26", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.89", ",", "0.9"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
        
        RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "20"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"HoldForm", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<G\>\"", ",", " ", 
           RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], "=", "gain"}], 
        "]"}]}]}], "*)"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", "gain", "]"}]}], "Input",
 CellChangeTimes->{{3.76271031277993*^9, 3.762710319570367*^9}, {
  3.7627106662300673`*^9, 3.762710713389558*^9}, {3.762710748549107*^9, 
  3.762710749828206*^9}, {3.762711003881422*^9, 3.762711149361765*^9}, {
  3.764244604999093*^9, 3.764244609540154*^9}, {3.764244710034465*^9, 
  3.764244745039926*^9}, {3.764244877555479*^9, 3.7642448790038967`*^9}, {
  3.7642454185003*^9, 3.764245479638661*^9}, {3.764247940880579*^9, 
  3.764248030523738*^9}, {3.786131285258312*^9, 3.786131288471917*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"705a4f76-26ea-4c23-a9e6-821f3c2fbe81"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwV0Xs0lAkYBvBvrp8hqhkdZWXpplatrHVyq/fVVTdJymatiBmKErnUyHYx
KLYWy5qNZEJHyc7qdKKLvssUsYtdt5KTLoO0KmVJubVff7znOb/z/POc81rv
jvSW8wmC2Mzd5zR3qv4caCt1S+oz1EHzsbHGQs5Bu+VJAZzT6pzz3HkE8vbX
ZbdKdDDqd90hiU9gwqBLP22gg45EbYhYROBFr2zFWbEO1DpNzRRDAo+UlOR4
8XUwY0tK2ixTAkn1gbq6jyxMU2yROiwkUGbss2igj4WQ5Dts7TYCz3sEflh/
j4VRMnr24SMEOuR9OGxWwkJq9LovA4oJTI3JSFelsBDV+JEpbiJQrL8pilSw
UHD6rYnBBwLjHsdplOtZWLji7vhfc3k4007/aL4tC6XtNzLvefJQO/ZOpTBh
Ibz5v78fxfGwK9CsSTnEQDplWLH1Ag/VkggD7w4G3kxVuPbU83CHYvmdVpqB
dR76iCuDPDT1Y47lX2JgMmo5tM3mY7rESb42k4GRyc5b5mv56HHond3OBAY8
E307mCg+upqtsg8LYSBPP3QuP5+Ptw3H5l31ZOCr8vYp2Xf5yCRovBa4MmAW
lmPxeoCPzyr2WVYsYGBtirp990wBUkT3/TWmDLTkHLJ3WS3AzCsx3WIeAztO
Kx3WRAowNPfs0dY3NHzRRz+JyBWgp5R2j+2iYcW33YvfswLUVwqWf9dAQ5F+
47z8fgEuFQQvGaym4ZOyjY2VCdH9gdYyUEtDlcCNX7FCiGSpUD63kIZrA739
BqFCdExbVRmZRYNxw/44NkuIxl4FamsVDf5ZM0u11ULcI7SqKYij4c1NsepG
jxDzbKQByr00PG79h5g/XYSi4jsJf/5Aw1TvZzblziKUjYxayL1pWFYpfR8W
JEK/pu55BetoqDa2lqf8JMKS61Xlfm40JNce/JG+JkLJ+UJ/t29oKIsucvJ/
KkL+1gXJ5TY0yI6bnTOViLFxrm6avSUNUfHlpYS9GF8ZZKS6zKBhyS6r7Z7+
YkxyVvR2GdFge/lBWZVKjMu6h1PiBTSk9oYXqf4QY2js8bY9wxR0GM5ZqeoU
Y8y24nh9NwX7syzSCwUk969BV5N2CgKNhmIs7UicXFRzJKeGgpwXUyU3fEn0
0Zw8WVFFAV22eXXqUa5X0Pm/lFHgERRmVXmZRGXTAPv8HAUyZe1FQQuJtxp9
on/LpGBDqLW6kvO44IQmmPMJn4RT4a0kDttRHUs4v/3aLqKljUTz7GA5m0FB
o/5X+6KHJFaW2L7s/5mCk5sVt1d2kTgnMVqDZygYtxI1H39JonPZ1fq3aRQ4
mOzSOf5LYs8Z41m3Oe8dq7r2kvMFgw0HUjl3tEXkbn1FonoiyNmS8/W0Vn/r
ARI763scN52iIGqo6AU9ROKm+PH2S6kUlD6beBgzzPVP7l6N5fy00bd+4XsS
L0/65rpz9rxkVJ4xQuLz3x8qO1IoWBxwMDpwlEQLqUWZhHPwxoZg0zESj4ZI
G9qSKTjrZLP9PufE6fdHNJwlss5lSye4/S3hoS6ckXBc1M3ZW+Z7Rcz50Osz
5upJEp+Kxj82qyjQPuoz2vSJ24M7vc5z7q1dOfGJ88bv92nDOf8PlPcysA==

         "]]},
       Annotation[#, "Charting`Private`Tag$17382#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwV0Hs4lQccB/D3XF+XMJeVSYUsSsTO5JL8fvMQzywt7WRPO1MRCY9GKemi
i0t0WWsjE+3oVLPOPOmy5FYn3ve855Rsw8mlq51zpBRWR4wce/vj+3yfz5/f
r3Pc1ugELkEQK9m8bwf/pveF48u6v/7ZXw3t+yfbpKwDnGIZnZ8aitQBpz/j
ENhzZizSm/XEuuuiQ1wCZ4d+e4rxVUPP3kubhAICd7rXLx37RA2lLZXKGWYE
Fka/Ll7nqYYPV+UXfWRHYEXiXJWPixo+SFxlI3InMKtSWug8Qw2b8m42M2sI
zJGWjKQ/UsEEmTFn1x4ChfF3SuCqCgoywufFniNQYZ3Z7XZEBelt/90+9yeB
hgBNr+VGFZw5NmJpMk5gWl/QfvNlKnAPpt61zuegMbBVL7JVQdX9uh/oKA7W
DLmcSHnFQEr7m796d3Dw5v6lD8V3GThyy+zy6rMcTPsxv77sVwaGrBKX6e9w
sDf4cU9sAQPhEdrU319z0NWwQXI3iQFj+nLQzOGi4/eZHQ0RDIwZHzQ4rOBi
ydXGTo0HA1F7Y3pup3Px8po3QSUWDJzWGirKy7m4WDH7n9cjSlhUfX/GTxQX
B00Vlu5dSpiVVOz4apiLzZWypgWNSliRX3o/zp6Hns5uNp0yJXQUZ/kEhvLQ
vztOublICWuPZYvCtvKw/7tjJpIMJcweUDxJPcXDLKFOUytRQvCnusVvm3mY
qVtgnLlCCTJtpGv5IA9Fi1qJOh8lTGdrmjNt+Wiv6rLMmKuEG7wg7uVgPg6d
r9GHmynh2nD/oMlmPo6+iLjgOk6Dxb20Hc0n+fjv/N4/RHoaJCftqy418VEc
GcREddAwVC/MrdPzcfsVr3H/Fhoedf5NfGwtQA81VZ98hQar6D636gAB2ixc
+zJKRoNfrc3bpI0CNB09LxUU09Bk4ZyQf1SArWd35s3MpyGP2bZPcU2A7nFL
kuVZNMgzZP6SpwI8+83RxIvJNNgemFVhZypEs5bGBrtYGtJ3VlcRPkKU7w71
9Y6mwXO9kzhKIsTV4cMcOowGj4td8hu5Qjzd0LSnIpCGgv4UWW6NEDNbHBPe
edHQY+YSkvtAiDkjqQK+Kw1pJx2PSHkkTvduaV/kQMMGc8P2uUtINLbPqtFZ
0VD8zMq0LoZEvtzGVC6kQSFfGVqQQ6I4zE9qmKIgYmOSU+1FEmnr5eKHBgps
s5kLvA4SD2cnVF55ScHnm51La1lLy5qeHGd98KvdhSmdJBaXz3RNYT3itSS1
Q0Piri3Mzfms27QlPrJuEsvBNKh4kILDKxMbQx6T6D26VLzrBQXvnATtB56T
mH60aDJsgAKR5foW3xck6k1cx11YJ0/euPacteejXyamn1HQo0k9tfoliRxl
oHU96+tFnRLnYRJzFmhzvVinG2TPFAYS983xyLPvp6Cqb6p7+yiJpYasJ6N6
Cp62xdxxf8vusy2DDtZRv5lXnxgjkUqJtj7OenHstowNEySGfHlggsc6PvJe
vN0kicO+qw716Sgo83cTq1jHPx+wvsXa1PaBn/cUifOMuzGbNRK+C3WsdQe3
PY1hnfXquEOpkcQ9DqJ8X9aXegfMv5hm/+mq87Fl3c+ETE2ztmgVake0FPwP
qT9ATg==
         "]]},
       Annotation[#, "Charting`Private`Tag$17382#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwV0Hs41QcYB/Dfuf6OeyVPEosuTybTPDqjLb1vuihGo+R5JPeDYblkZRrd
hAlFjmwoddREpos5KQox+/3OZYUjomGnOpTbSpcRZ7/+eJ/v8/njvTyvVUis
t4hNEIQHUx/TzKnxY6C2r8+rRKyEjiMzyjLGB1WLvVoLlJBFrSveyCJw3HxZ
1OgZJUz71TkcZxMY2Jw5sj5fCb0pNWF8HoHup+IsBnKVUHT/wh/6ugTGNt7x
tc5UgsmO9KzFCwncKpTzlclKmBe+Y4GDNYHUJWGnKEgJYSfutrTvJHBX6/Xs
FGtmPplg8cOPBHISk6JH3yggI8F1aUA5gXHdPzf0tCkgXvlfc/lfBN47EPCF
zxkFnMuZNBS8J7C//9XsNZECrDe0fpAvZ2G7QaBep1ABFd31eW2eLPRO8jgY
IVBAdMfrB48PsFCdUvw6YkAOJ+/pXve6yMLpZUOpEbVyGDcK/+oZzcL52RKb
szlycN2mjrn6ioU3R48JmyPlMBfvDCoLNs6EHDlp7iKHd3N9d8y2srFwY27A
pqVy8Ezx7W2OZ6P9jkzztmkZFKunSktK2Hi+aspibY8MbKq79Qta2bjncOg8
o3oZLIoUm49NsLFz7JuLsUUy2Jpe1B1iysGil/xK3UMy6BQn2X+5mYMmZhnb
PP1lsDsn2WFLLAejK17AOpDBkuGmgZizHKzPI7brrpTBhrVPbd+2cDDkxiWn
X3VkIFG7ryh5yfRHakrnJmnQJqtavjfmYoh+iPZSLw23OOvZ1zdwMWdwyRan
ZhpqJ56/FERw0Y+XmupcRYOBYt+Blnwu9q6evOdaQIN/vmlFTSMXNdCwRZxK
w/htflr9My7qvZ9iG0fT8KTrIbFyPg+/yx6R1uymwch7aFX1Oh6eDtuz3W8z
DY7SBW8jg3l4zUjgynGgodHASpSezcPfUt6/HrKk4UT7/tSmWh6ubBQ2Fs6j
oSpB4uQ/yENKLcot0FJgfHRR6UIdPupUEv1ukxTEH6yuIOz5eO62qvzREAWf
BVr6ePrz0bBwzKCpg4LVlY+qbqXx8bIL2tm3UZDxPFqSdo2P2iXeagMpBb26
y1zS+vh4qm56sfQKBfvyzU+WcUi8gau0DaUUBOlNJX6yhkSh4IPGOY8CscZI
p96XxKh9LhPcdAqaqjw2Zxwm0ebCg/XRhyjYFhxpKa0ksV/Upe8Xx9yb3H6Z
00miwPl4T1Q4BW4RVkVSxjma8zuB8bFdh36K7iLRpJPbbcx40m5NTKeKxGHq
4mSDiAKlutBe0kNim8wwxYhxpkd4g8vfJHq7lf/7eygFHyx5HUdHSLS1k24U
BFPgYBh4X/iCxHGLMsmTIAqiZm7VjjAWp1/Vv8m4VxVz1muUxCrh6qm9jOuy
uvytJkgcsCszrQ1k/jkl0TRNMfu9ouqCAyioGJrtSXxD4vIT7CxHxoNKX9r6
LYn/6F0NM2DseUWv+vQ7Et3y7NbU76XANmB/QtA0icmjD03nMw51V4QunCFx
0Fa1QuNPwS9Oq3z+ZHzk7qBjI2Md4z7Hz2dJLPXR3/8tYySEnz5l3GZuUwyM
k8ZyzYrmSEysc6dNGNc8Htb7WkviEDeOGN1DwfN2l1ktY/Ww2LmF8f/h/jd7

         "]]},
       Annotation[#, "Charting`Private`Tag$17382#3"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02033760423022168], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
             "]}]}, 
          Thickness[0.02033760423022168], StripOnInput -> False]}, {
        ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
         ImageSize -> {49.17243337484434, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.023084025854108955`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            35.39379999999999, 5.871880000000001}, {35.39379999999999, 
            6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
            34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
            6.456250000000001}, {34.237500000000004`, 6.17031}, {
            34.237500000000004`, 5.88438}, {34.237500000000004`, 
            5.539059999999999}, {34.5234, 5.300000000000001}, {
            34.809400000000004`, 5.300000000000001}, {35.1547, 
            5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
            35.39379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
            "]]}, 
          Thickness[0.023084025854108955`], StripOnInput -> False]}, {
        ImageSize -> {93.85868327106682, 35.400537982565375`}, 
         ImageSize -> {43.31939227895392, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02922267679719462], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
            "]]}, 
          Thickness[0.02922267679719462], StripOnInput -> False]}, {
        ImageSize -> {74.13183893731839, 35.400537982565375`}, 
         ImageSize -> {34.21469489414695, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {35., 17.}, 
         PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
         Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 22, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 22, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 22, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 22, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 22, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 22, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "22"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.89, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(B\\)]\\)\"", FontSize -> 32, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"d(\\!\\(\\*SubscriptBox[\\(r\\), \\(B\\)]\\), N)\"", FontSize -> 32, 
       FontFamily -> "Times New Roman", StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{2., 0.07},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 22},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{816.28125, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{2, 3}, {0.07, 0.23894075390828104`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwV0Xs0lAkYBvBvrp8hqhkdZWXpplatrHVyq/fVVTdJymatiBmKErnUyHYx
KLYWy5qNZEJHyc7qdKKLvssUsYtdt5KTLoO0KmVJubVff7znOb/z/POc81rv
jvSW8wmC2Mzd5zR3qv4caCt1S+oz1EHzsbHGQs5Bu+VJAZzT6pzz3HkE8vbX
ZbdKdDDqd90hiU9gwqBLP22gg45EbYhYROBFr2zFWbEO1DpNzRRDAo+UlOR4
8XUwY0tK2ixTAkn1gbq6jyxMU2yROiwkUGbss2igj4WQ5Dts7TYCz3sEflh/
j4VRMnr24SMEOuR9OGxWwkJq9LovA4oJTI3JSFelsBDV+JEpbiJQrL8pilSw
UHD6rYnBBwLjHsdplOtZWLji7vhfc3k4007/aL4tC6XtNzLvefJQO/ZOpTBh
Ibz5v78fxfGwK9CsSTnEQDplWLH1Ag/VkggD7w4G3kxVuPbU83CHYvmdVpqB
dR76iCuDPDT1Y47lX2JgMmo5tM3mY7rESb42k4GRyc5b5mv56HHond3OBAY8
E307mCg+upqtsg8LYSBPP3QuP5+Ptw3H5l31ZOCr8vYp2Xf5yCRovBa4MmAW
lmPxeoCPzyr2WVYsYGBtirp990wBUkT3/TWmDLTkHLJ3WS3AzCsx3WIeAztO
Kx3WRAowNPfs0dY3NHzRRz+JyBWgp5R2j+2iYcW33YvfswLUVwqWf9dAQ5F+
47z8fgEuFQQvGaym4ZOyjY2VCdH9gdYyUEtDlcCNX7FCiGSpUD63kIZrA739
BqFCdExbVRmZRYNxw/44NkuIxl4FamsVDf5ZM0u11ULcI7SqKYij4c1NsepG
jxDzbKQByr00PG79h5g/XYSi4jsJf/5Aw1TvZzblziKUjYxayL1pWFYpfR8W
JEK/pu55BetoqDa2lqf8JMKS61Xlfm40JNce/JG+JkLJ+UJ/t29oKIsucvJ/
KkL+1gXJ5TY0yI6bnTOViLFxrm6avSUNUfHlpYS9GF8ZZKS6zKBhyS6r7Z7+
YkxyVvR2GdFge/lBWZVKjMu6h1PiBTSk9oYXqf4QY2js8bY9wxR0GM5ZqeoU
Y8y24nh9NwX7syzSCwUk969BV5N2CgKNhmIs7UicXFRzJKeGgpwXUyU3fEn0
0Zw8WVFFAV22eXXqUa5X0Pm/lFHgERRmVXmZRGXTAPv8HAUyZe1FQQuJtxp9
on/LpGBDqLW6kvO44IQmmPMJn4RT4a0kDttRHUs4v/3aLqKljUTz7GA5m0FB
o/5X+6KHJFaW2L7s/5mCk5sVt1d2kTgnMVqDZygYtxI1H39JonPZ1fq3aRQ4
mOzSOf5LYs8Z41m3Oe8dq7r2kvMFgw0HUjl3tEXkbn1FonoiyNmS8/W0Vn/r
ARI763scN52iIGqo6AU9ROKm+PH2S6kUlD6beBgzzPVP7l6N5fy00bd+4XsS
L0/65rpz9rxkVJ4xQuLz3x8qO1IoWBxwMDpwlEQLqUWZhHPwxoZg0zESj4ZI
G9qSKTjrZLP9PufE6fdHNJwlss5lSye4/S3hoS6ckXBc1M3ZW+Z7Rcz50Osz
5upJEp+Kxj82qyjQPuoz2vSJ24M7vc5z7q1dOfGJ88bv92nDOf8PlPcysA==

           "]]}, "Charting`Private`Tag$17382#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwV0Hs4lQccB/D3XF+XMJeVSYUsSsTO5JL8fvMQzywt7WRPO1MRCY9GKemi
i0t0WWsjE+3oVLPOPOmy5FYn3ve855Rsw8mlq51zpBRWR4wce/vj+3yfz5/f
r3Pc1ugELkEQK9m8bwf/pveF48u6v/7ZXw3t+yfbpKwDnGIZnZ8aitQBpz/j
ENhzZizSm/XEuuuiQ1wCZ4d+e4rxVUPP3kubhAICd7rXLx37RA2lLZXKGWYE
Fka/Ll7nqYYPV+UXfWRHYEXiXJWPixo+SFxlI3InMKtSWug8Qw2b8m42M2sI
zJGWjKQ/UsEEmTFn1x4ChfF3SuCqCgoywufFniNQYZ3Z7XZEBelt/90+9yeB
hgBNr+VGFZw5NmJpMk5gWl/QfvNlKnAPpt61zuegMbBVL7JVQdX9uh/oKA7W
DLmcSHnFQEr7m796d3Dw5v6lD8V3GThyy+zy6rMcTPsxv77sVwaGrBKX6e9w
sDf4cU9sAQPhEdrU319z0NWwQXI3iQFj+nLQzOGi4/eZHQ0RDIwZHzQ4rOBi
ydXGTo0HA1F7Y3pup3Px8po3QSUWDJzWGirKy7m4WDH7n9cjSlhUfX/GTxQX
B00Vlu5dSpiVVOz4apiLzZWypgWNSliRX3o/zp6Hns5uNp0yJXQUZ/kEhvLQ
vztOublICWuPZYvCtvKw/7tjJpIMJcweUDxJPcXDLKFOUytRQvCnusVvm3mY
qVtgnLlCCTJtpGv5IA9Fi1qJOh8lTGdrmjNt+Wiv6rLMmKuEG7wg7uVgPg6d
r9GHmynh2nD/oMlmPo6+iLjgOk6Dxb20Hc0n+fjv/N4/RHoaJCftqy418VEc
GcREddAwVC/MrdPzcfsVr3H/Fhoedf5NfGwtQA81VZ98hQar6D636gAB2ixc
+zJKRoNfrc3bpI0CNB09LxUU09Bk4ZyQf1SArWd35s3MpyGP2bZPcU2A7nFL
kuVZNMgzZP6SpwI8+83RxIvJNNgemFVhZypEs5bGBrtYGtJ3VlcRPkKU7w71
9Y6mwXO9kzhKIsTV4cMcOowGj4td8hu5Qjzd0LSnIpCGgv4UWW6NEDNbHBPe
edHQY+YSkvtAiDkjqQK+Kw1pJx2PSHkkTvduaV/kQMMGc8P2uUtINLbPqtFZ
0VD8zMq0LoZEvtzGVC6kQSFfGVqQQ6I4zE9qmKIgYmOSU+1FEmnr5eKHBgps
s5kLvA4SD2cnVF55ScHnm51La1lLy5qeHGd98KvdhSmdJBaXz3RNYT3itSS1
Q0Piri3Mzfms27QlPrJuEsvBNKh4kILDKxMbQx6T6D26VLzrBQXvnATtB56T
mH60aDJsgAKR5foW3xck6k1cx11YJ0/euPacteejXyamn1HQo0k9tfoliRxl
oHU96+tFnRLnYRJzFmhzvVinG2TPFAYS983xyLPvp6Cqb6p7+yiJpYasJ6N6
Cp62xdxxf8vusy2DDtZRv5lXnxgjkUqJtj7OenHstowNEySGfHlggsc6PvJe
vN0kicO+qw716Sgo83cTq1jHPx+wvsXa1PaBn/cUifOMuzGbNRK+C3WsdQe3
PY1hnfXquEOpkcQ9DqJ8X9aXegfMv5hm/+mq87Fl3c+ETE2ztmgVake0FPwP
qT9ATg==
           "]]}, "Charting`Private`Tag$17382#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwV0Hs41QcYB/Dfuf6OeyVPEosuTybTPDqjLb1vuihGo+R5JPeDYblkZRrd
hAlFjmwoddREpos5KQox+/3OZYUjomGnOpTbSpcRZ7/+eJ/v8/njvTyvVUis
t4hNEIQHUx/TzKnxY6C2r8+rRKyEjiMzyjLGB1WLvVoLlJBFrSveyCJw3HxZ
1OgZJUz71TkcZxMY2Jw5sj5fCb0pNWF8HoHup+IsBnKVUHT/wh/6ugTGNt7x
tc5UgsmO9KzFCwncKpTzlclKmBe+Y4GDNYHUJWGnKEgJYSfutrTvJHBX6/Xs
FGtmPplg8cOPBHISk6JH3yggI8F1aUA5gXHdPzf0tCkgXvlfc/lfBN47EPCF
zxkFnMuZNBS8J7C//9XsNZECrDe0fpAvZ2G7QaBep1ABFd31eW2eLPRO8jgY
IVBAdMfrB48PsFCdUvw6YkAOJ+/pXve6yMLpZUOpEbVyGDcK/+oZzcL52RKb
szlycN2mjrn6ioU3R48JmyPlMBfvDCoLNs6EHDlp7iKHd3N9d8y2srFwY27A
pqVy8Ezx7W2OZ6P9jkzztmkZFKunSktK2Hi+aspibY8MbKq79Qta2bjncOg8
o3oZLIoUm49NsLFz7JuLsUUy2Jpe1B1iysGil/xK3UMy6BQn2X+5mYMmZhnb
PP1lsDsn2WFLLAejK17AOpDBkuGmgZizHKzPI7brrpTBhrVPbd+2cDDkxiWn
X3VkIFG7ryh5yfRHakrnJmnQJqtavjfmYoh+iPZSLw23OOvZ1zdwMWdwyRan
ZhpqJ56/FERw0Y+XmupcRYOBYt+Blnwu9q6evOdaQIN/vmlFTSMXNdCwRZxK
w/htflr9My7qvZ9iG0fT8KTrIbFyPg+/yx6R1uymwch7aFX1Oh6eDtuz3W8z
DY7SBW8jg3l4zUjgynGgodHASpSezcPfUt6/HrKk4UT7/tSmWh6ubBQ2Fs6j
oSpB4uQ/yENKLcot0FJgfHRR6UIdPupUEv1ukxTEH6yuIOz5eO62qvzREAWf
BVr6ePrz0bBwzKCpg4LVlY+qbqXx8bIL2tm3UZDxPFqSdo2P2iXeagMpBb26
y1zS+vh4qm56sfQKBfvyzU+WcUi8gau0DaUUBOlNJX6yhkSh4IPGOY8CscZI
p96XxKh9LhPcdAqaqjw2Zxwm0ebCg/XRhyjYFhxpKa0ksV/Upe8Xx9yb3H6Z
00miwPl4T1Q4BW4RVkVSxjma8zuB8bFdh36K7iLRpJPbbcx40m5NTKeKxGHq
4mSDiAKlutBe0kNim8wwxYhxpkd4g8vfJHq7lf/7eygFHyx5HUdHSLS1k24U
BFPgYBh4X/iCxHGLMsmTIAqiZm7VjjAWp1/Vv8m4VxVz1muUxCrh6qm9jOuy
uvytJkgcsCszrQ1k/jkl0TRNMfu9ouqCAyioGJrtSXxD4vIT7CxHxoNKX9r6
LYn/6F0NM2DseUWv+vQ7Et3y7NbU76XANmB/QtA0icmjD03nMw51V4QunCFx
0Fa1QuNPwS9Oq3z+ZHzk7qBjI2Md4z7Hz2dJLPXR3/8tYySEnz5l3GZuUwyM
k8ZyzYrmSEysc6dNGNc8Htb7WkviEDeOGN1DwfN2l1ktY/Ww2LmF8f/h/jd7

           "]]}, "Charting`Private`Tag$17382#3"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {2., 0.07}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*SubscriptBox[\(r\), \(B\)]\)", FontSize -> 32, FontFamily -> 
         "Times New Roman"], 
        Style[
        "d(\!\(\*SubscriptBox[\(r\), \(B\)]\), N)", FontSize -> 32, 
         FontFamily -> "Times New Roman"]}, AxesOrigin -> {2., 0.07}, 
      AxesStyle -> Directive[
        GrayLevel[0], 20], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 22}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{2, 3}, {0.07, 0.23894075390828104`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 22, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 22, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 22, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]]}, {
        Graphics[{
          Thickness[0.02033760423022168], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKO3Q9Oj4jNcuDs4TmoXSrJQcYHyfE+y2s01VHDbq
5S1mfOLi8PPt6wOWymoOLIsnWTGudXEwMQaCz+oOaSCQ5+LAwtkln/xO08FN
tZRpFoOLg0iP1yuWEi0HBcePyWe2OsP5wp8cz6fFIvjBJSrT/39wcvgBMv+w
poMrSP8OJ4e631YF506oO8iD9Pc6OcxZpLzzj7uaw3wbnSuz6pwcNqg+aZ53
VgXOh7kfxm9RYFc9c0XeoRtojUmnk8P0mUAQKeNgfu1orskBJwf3NUeXM/yQ
gPj3t5ODG4gfIQrxX6ozxH/GIg7ty8NPGW1B8ENA7rVwgfOFQP5pdXFQ2LVg
X+o6MQeQNTM3ujg8cI13nFUoCQmPF8DwqJxUcpZFFh6+HxatVzh7Q8EBPfy/
bAjInlXu4nBbU3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5NzKNkq+vt0mouDPMh+
P2mHi/nx7Oc8oe7hE4PwXzpD4klNFO4fGD+H8+eC9GYEHxw+Cs4OB7v3NZkw
izlkg+SZnR3aQeFpIu3whnefwcxPTg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeo
wPkbQOnKRs3hd0zu0X9czg5+FyfG/Fus7nAGBFScHSa3t0ZdttGEqC9ydqj5
BPT4L024+2F8/QkLfhi+Q/DB4eHm4rAelD5yNR0qIlaYnk12cXgUIb79YoI6
PPwMtFYKX2BRg/Mh6VsFI/wBVxFZnA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQveyFh97/i+4OZ0DgjZwDjN9p47krbZGSw0a9vMWM
Lu4OZjZ7g6YdVHHI4fy5IH21G5zv0PTo+AxlBD/x8GXt1I+uDsrXHgUzvFFy
WAEy76Grw8pvLyvOOCD4e/Nr3s58iuCvV33SPO+thoOC48fkM3PdHMxB5j3U
dLC4djTX5AOCv6b7dgaDujucHym+/SJDnLvDicNOazPnaTr8ick9+q/K3cFj
f62sxXMNBzfVUqZZGQh+yVbR36f1MPkbwParo8qnqzt4nWC3ne3q7mBiDASf
1RxuStckGuUi+ODwmIzgi3xyPJ+21t2BhbNLPtlPHc7/DwYI/uT21qjLNpoQ
/cXuDiI9Xq9YSrQcFtjoXJn1zg3OTwMBPQSfZfEkK8ZUV4dHEUCPJ6jD+eD4
UlKC83cEW0X8VxeHxJ+MG8R9xiLw8IXxYfEL48Pi/01bbrfRbgkH9PQBAOnZ
738=
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYEQtwd5swEgp9yDjB+xf0ft4y7ZeD89DQQkHI4
oWk16bS5u8OXfR+3pk+TcLiYH89+TtDdoQqk3lvMQfVJ87yzt9wcYlQjZM7V
iDooOH5MPjMXwfc5wW472xbBB5vH7+awI9gq4r+6hMODfXxzjJlgfEmHA7Wy
FulfXOH235SuSTR66urwpi2322i3DJz/ftF6hbMcCnB+Ncg9rxUdNurlLWaU
cXPw2A80yF3FQeiT4/m0pQh+wuHL2qk/EXwvkPtU3R325te8nZmqDLHfBur/
aUrw8LijKbvm/2ZFON8YBJoVHNDDEwCLW5x9
              "]}]}, 
           Thickness[0.02033760423022168]]}, {
         ImageSize -> {106.54027231216273`, 35.400537982565375`}, 
          ImageSize -> {49.17243337484434, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {50., 17.}, PlotRange -> {{0., 49.17}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.023084025854108955`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKF28VfT36TgHB+cJzUJpVkoOML7PCXbb2aYqDk8S
F14zCXdw+Pn29QFLZTUH82tHc00UHBxMjIHgszqEPmzvwMLZJZ/8TtPhy4aA
7FnP7RxEerxesZRoOSx94aH3PxDBB1EmC23hfB7/9VNST9g4/ACZf1jT4QNI
f7iNQ91vq4JzJ9Qh+hltHOYsUt75x13NYcn9fXxzHls7bFB90jzvrAqcD3M/
jN+iwK565oq8Qz3InB/WDtNnAkGkjMNVoU+O59NsHNzXHF3O8EPC4XmW9rfp
d20c3ED8CFGH/DXdtzM22EL8ZSziUAIKDz87OB/s3gh7OB/sn4/2Dgq7FuxL
XSfmcAYEVBwcHrjGO84qlHSojFhhejbawUGkclLJWRZZePh+WLRe4ewNBQf0
8AeH+1V7h9uasmv+NyP41fd/3DJ+rQDnf9n3cWu6mZyDz8WJMf822zvIg+z3
k3bgcFMtZaqCuodPDMLfZeeQBgJqonD/wPg2IAe+tYXzweGjZutwsHtfkwmz
GFTexqEdFJ4m0g72TY+Ozzht43Af5D9BOTgf5h8YH+Z+GD8l9o4bc4UKnL9B
L28xo42aQ4yC48fkPzYOfiB/LFZ3+A8C+rYOk9tboy7baELV2zrUfAImjF+a
cPfD+EfaloefOoTgg8Oj2N5hPSh95Go6hItvv8iwzt7hUQSQkaAODz8DrZXC
F1jU4HxI+lbBCH8A5UJdTA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             35.39379999999999, 5.871880000000001}, {35.39379999999999, 
             6.2171899999999996`}, {35.10779999999999, 6.456250000000001}, {
             34.82189999999999, 6.456250000000001}, {34.474999999999994`, 
             6.456250000000001}, {34.237500000000004`, 6.17031}, {
             34.237500000000004`, 5.88438}, {34.237500000000004`, 
             5.539059999999999}, {34.5234, 5.300000000000001}, {
             34.809400000000004`, 5.300000000000001}, {35.1547, 
             5.300000000000001}, {35.39379999999999, 5.585939999999999}, {
             35.39379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11HtIU1EYAPCZo/APNZe14eZrm6wty5wrbRh87l7RMkic0RB7qG0TxEcg
pKJQiYmzUIalm2JTCQusVhCp5QNkTfJRoQhZMBNRNPeHZmFZ2s5uO4cKD5w/
fvdyv+8753znhmcXpmm9WSyWl2umuOYO1+yZNvzSOmjoVis1W/YQ8Jiqr+To
lEJ4zy/PkmtpuMa21UU3ioHdYVR62SjsqHrLenQB8UZmvm1TRsFDTqSfflME
eT7fLXpvCmLQUBPzbk/65Kr2M/ESKbBGzFW2OiXM8zIKkgcqguMWJKBA39US
r1lT88yxNDZnNeGN7h4NsfF9aXc+SbGvonpiZdj23u5bO1NlTPx2Gtg+htCc
AhncPLnEVpi29w+0HiOxO14VDaeGdx1vPiODYanSOBJFw7rz8+CxISncjY+c
NM9TIGg9Lx2xSqGr9kMua4B4pt+vJSaDeNm3/7CJQ0FjvX/Z0QMySEFxv6rA
eqigwytTBhLXtowtqXB+vc415re3A8Wf/t8X09MklhPELe2inp8LUmz3+UwI
sfsKy50mLfGDb4sloyAEtO36ZeInqM41Yk/9/udSHfIkIYyiwaZgC406IXxB
5xdFAY36yyCCuay2KcUVChqqqzImBGKA67P2piHiQZQvkMZ254unYSbxQoJ5
RQi+px83aJNpMKFRI2T2N5sG0dSsmtUSDiWa+0fGcmimvqIwbAf6PiAUO905
sdKUEIwtWRUvmmuCIL1Y3LgVR8OeUmPx2CUecz+4NIT1Wvq1j/Yx9XykIDNC
Ixgv3wsVG8qi8Sbi6s6zr+UKYjWK91bF5Gvjwh7UT89UzHsBn7lvfSoIRPnY
fDiI7tcrFSR12TpZ60Gg4T5/xxontqP+WyB2x99NMeu7zP/bAcHYWtQ3uhB8
fu71SkNxfI+56L48JXb3o+FPvS9DsN3n6xBgM/3EY/p7VcXc45hAKEX720xh
e87PY8//Z/lGfq38BQ/+/T/9BlRK9Vg=
             "]]}, 
           Thickness[0.023084025854108955`]]}, {
         ImageSize -> {93.85868327106682, 35.400537982565375`}, 
          ImageSize -> {43.31939227895392, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {44., 17.}, PlotRange -> {{0., 43.32}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02922267679719462], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIQIGYC4sz8D60nS9QcZJa/8NCbr+UA40tMvcKZ8UjL
4UWW9rfptgh+C6//+imqCP6MmUDwU9nB5wS77eyrWg7ClZNKzl5RgvPDOcXa
jesR/Aeu8Y6zBJXg+pWvPQpm2KMI5/PHBtw3mo7grxXS4Uv3w+SzcHbJJ+ch
+DLz4jRPG8DsQ/BBzpu5EsF3X3N0OYOEsoO+1krhCypaDiu/vaw4Y6DssN2h
6dHxGZpw/mbzH4dStBB80R6vVyxfNBycJzQLpWkpO5jZ7A2a9lADbt7r4q2i
v7s1HNLTQEDB4cu+j1vTp0k7uIHkZ4g51HzaEJBdpeVwsHtfk4mzmMMGvbzF
jHe0IOrMxOD+0/ik8nKWpiicb2IMBJv54HxVkPxJHkT81D7OPv+GG4MPCx8Y
H+Z/cHzN5IHzeRz5vGZk8sH5B0Due4zgB7+9/HGGoxAGH+yfX5oYfHWw+4Uc
prS3Rl3eo+kQrRohc05GyGH6BP4qs9WaDmdAoIfdoSei259RQMoBHFxpbJB4
2inuYFfiWHtahgXKF3N44Pcy4e/83/atCuyqZ6aIObwB+WfNLzi/WbyWNfPY
D3twuHUi+GB71ojC+eBwNBaF64fxLZJ07VgdfsP5YH0+bA5V93/cMvYWhYYH
F5x/g/e2WKoZD5z/FRR/13gdYPrB4a3DD+dD5BF8cPovFMDgv2nL7TaSFoPz
Yf7pBYXTB34HmH8h4YfgQ+KPxyEEFA8LxSDhFsnpUANy32sEHxxPCyXgfHA6
ZJaEmscJtVfSIQYUX3s4Ie67LOmgsGvBvlQ/YXj8gdP7DGGH9apPmuflIvjg
/JCo6bAj2Cri/3FheP4JANmrKA8xh08Mkl/j5CH21IhC0n+ZPDw8REDlxxME
H5yf9RXg/L35NW9nmipA8lWEqEP54W2uM30VIPaqi0H0L4Hmz0QNBwFQefJc
2WHOIuWdf9I1HRJCgtQXeKpAyjt5LYcdoHwvoYbIHyB/aiP4sPKwgeVov6E5
gg8rLwHaqCZU
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KO13cWLMv2Bzh5XfXlacOaDkAOOLVE4qOWui7MAA
AgoIvsTUK5wZn8zg/BkzgeCmPpzvC9LfjODrKsp/yRHD5PPHBtw3Oq4E5xuD
QLCSw4nDTmsz6xB8mPkwPsx+GP8MCMiYw/kw96Pz0f13oHtfk8liGTi/4v6P
W8bdsnD/wvgw+2B8mHtgfJh/YXyYf9D5vRHd/owbZOD8HcFWEf+PS8P9C+PD
zIfxYfbD+DD/wvgw96PzYf4DAG8zyc4=
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMgoOLgYGIMAqIOMH6rArvqmSliDqpPmued
fWUP55847LQ2854dnH9DuibR6Kqdw45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZYDj//6KakzEPySraK/T/vZOTxJXHjN5Lym
Q2oaEGyzdVgPcthbDYctenmLGWtsMPiT21ujLttoOIhPvcKZcQjBB/snyhbO
P9K2PPwUk53D+athb/RvI/gw98P4MP/NmAkEP23h/repjFhh+tYGNXz6MPmw
8JWYF6d5+oGNQ9X9H7eMvUUd6n9bFZzjsIPzn2Zpf5uei+CD3X8JwW9gOdpv
+N0ezkePPwCN+sTJ
             "]]}, 
           Thickness[0.02922267679719462]]}, {
         ImageSize -> {74.13183893731839, 35.400537982565375`}, 
          ImageSize -> {34.21469489414695, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {35., 17.}, 
          PlotRange -> {{0., 34.220000000000006`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]}, LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> 
       "Column", Spacings -> 0.01]], {0.89, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.762711053471018*^9, 3.76271115205399*^9}, {
   3.764244590795557*^9, 3.7642446132390823`*^9}, 3.764244752540883*^9, 
   3.7642448841079206`*^9, {3.76424542310154*^9, 3.764245481865807*^9}, 
   3.764245525034051*^9, {3.764247955842018*^9, 3.7642480329783497`*^9}, 
   3.764507972069227*^9, 3.786131290923298*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"b68dca82-3e18-4515-a9e8-d8a114734d00"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"f2659628-bec8-43f3-9c77-9db7991ee77c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Lack of uniform convergence of an arbitrary Gaussian channel to an Identity \
channel \
\>", "Section",
 CellChangeTimes->{{3.784302683866963*^9, 
  3.7843027270089293`*^9}},ExpressionUUID->"b071f76c-787e-41ff-90ee-\
903bf44cb71d"],

Cell["\<\
input state: TMSV, checking for a single-mode Gaussian channel. \
\>", "Text",
 CellChangeTimes->{{3.784370593354706*^9, 3.7843705997521143`*^9}, {
  3.7847386966961718`*^9, 
  3.784738704485011*^9}},ExpressionUUID->"62a352f4-4b72-4b25-bdbd-\
7256aacc0b56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$$Assumptions", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"N1", "\[GreaterEqual]", " ", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"xmat", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ymat", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "q"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "r"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Covout1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], " ", "}"}]}], "}"}], 
     ")"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Covout2", " ", "=", " ", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{
           RowBox[{"PauliMatrix", "[", "3", "]"}], ".", 
           RowBox[{"Transpose", "[", "xmat", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{"xmat", ".", 
           RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
           RowBox[{"xmat", ".", 
            RowBox[{"Transpose", "[", "xmat", "]"}]}]}], "+", "ymat"}]}], " ",
         "}"}]}], "}"}], ")"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"omega", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"Covout1", "+", "Covout2"}], "]"}], "]"}]}], ";"}], " "}], "\n", 
 RowBox[{"fidelity", " ", "=", " ", 
  FractionBox["4", 
   SqrtBox["Delta1"]]}]}], "Input",
 CellChangeTimes->{{3.784302741387805*^9, 3.7843027452905283`*^9}, {
  3.784304214272335*^9, 3.784304222484973*^9}, {3.784306333344123*^9, 
  3.784306383026228*^9}, {3.784306602613467*^9, 3.784306636163493*^9}, {
  3.784307193641329*^9, 3.784307214505744*^9}, {3.784307479924328*^9, 
  3.784307484524699*^9}, {3.784307524241474*^9, 3.784307640797739*^9}, {
  3.7843094589189873`*^9, 3.78430947961239*^9}, {3.784842915257864*^9, 
  3.784842940439068*^9}, {3.7849166055576077`*^9, 3.784916695867626*^9}, {
  3.784916741781951*^9, 3.784916767245638*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"83e13840-ae21-4e0c-b079-3a6b4c07293d"],

Cell[BoxData[
 RowBox[{"2", "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["c", "2"], "+", 
      SuperscriptBox["d", "2"], "+", 
      RowBox[{"4", " ", "N1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", "N1"}], "-", 
      RowBox[{"4", " ", "d", " ", "N1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", "N1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["N1", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["N1", "2"]}], "-", 
      RowBox[{"12", " ", "d", " ", 
       SuperscriptBox["N1", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["N1", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["N1", "3"]}], "-", 
      RowBox[{"16", " ", "d", " ", 
       SuperscriptBox["N1", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["N1", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["N1", "4"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SuperscriptBox["N1", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["N1", "4"]}], "+", "p", "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", "p"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "p"}], "+", 
      RowBox[{"4", " ", "N1", " ", "p"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", "N1", " ", "p"}], "-", 
      RowBox[{"4", " ", "d", " ", "N1", " ", "p"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", "N1", " ", "p"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["N1", "2"], " ", "p"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["N1", "2"], " ", "p"}], "-", 
      RowBox[{"12", " ", "d", " ", 
       SuperscriptBox["N1", "2"], " ", "p"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["N1", "2"], " ", "p"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["N1", "3"], " ", "p"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["N1", "3"], " ", "p"}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SuperscriptBox["N1", "3"], " ", "p"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["N1", "3"], " ", "p"}], "+", 
      RowBox[{"4", " ", "c", " ", "N1", " ", "q"}], "+", 
      RowBox[{"12", " ", "c", " ", 
       SuperscriptBox["N1", "2"], " ", "q"}], "+", 
      RowBox[{"8", " ", "c", " ", 
       SuperscriptBox["N1", "3"], " ", "q"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"4", " ", "N1", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["N1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1"}], ")"}]}], "+", 
         RowBox[{"2", " ", "d", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "N1"}]}], ")"}], " ", "q"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p", "+", 
         RowBox[{"2", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1", "+", "p"}], ")"}]}]}], ")"}], " ", "r"}], 
      "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "d", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}]}], "+", "r", "+", 
         RowBox[{"2", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "N1", "+", "r"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "+", 
            RowBox[{"2", " ", "c", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "N1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r", "+", 
            RowBox[{"2", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r", "+", 
               RowBox[{"N1", " ", "r"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "N1"}], ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"c", " ", "q"}], "+", 
         RowBox[{"2", " ", "N1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "d", " ", "N1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "N1"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "N1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "N1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "N1"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "c", " ", "q"}], "+", "r", "+", 
            RowBox[{"N1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"c", " ", "q"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{"2", " ", "N1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "N1", "+", 
                  RowBox[{"c", " ", "q"}], "+", "r"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.784307620312896*^9, 3.784309491612164*^9, 
  3.7843096487364597`*^9, 3.784649999148291*^9, 3.7847732447645283`*^9, 
  3.784803064817196*^9, 3.784842853466609*^9, 3.784842946606558*^9, 
  3.784911657806389*^9, 3.784911772771667*^9, 3.784911861755784*^9, 
  3.78491668406815*^9, 3.784916768285334*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c17482f0-f58d-41fb-84a2-4d456b5936f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Covout2", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7847732933843203`*^9, 3.78477330594976*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ea14846b-3130-4924-86a8-38f89ad64a8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "N1"}]}], "0", 
      RowBox[{"2", " ", "a", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}], 
      RowBox[{"2", " ", "c", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}]},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "N1"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "d", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}]},
     {
      RowBox[{"2", " ", "a", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "N1"}]}], ")"}]}], "+", "p"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "c"}], "+", 
          RowBox[{"b", " ", "d"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "N1"}]}], ")"}]}], "+", "q"}]},
     {
      RowBox[{"2", " ", "c", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "d", " ", 
       SqrtBox[
        RowBox[{"N1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "N1"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "c"}], "+", 
          RowBox[{"b", " ", "d"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "N1"}]}], ")"}]}], "+", "q"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "N1"}]}], ")"}]}], "+", "r"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.784842949774465*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"f410e41e-0b2a-4e24-8004-\
f6cebc9ba70f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"fidelity", ",", 
   RowBox[{"N1", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.784309497429513*^9, 3.7843095051399317`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"cac0c877-9c82-41b9-bf1c-9de1c09b48fb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.784309509483923*^9, {3.7843096267900248`*^9, 3.7843096559197073`*^9}, 
   3.784650005066984*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"1fa70e84-fa3e-4d4a-8620-71bc512a5867"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"fidelity", ",", 
    RowBox[{"{", 
     RowBox[{"N1", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.784309525907969*^9, 3.784309605928184*^9}, {
  3.784309666769362*^9, 3.7843096699423943`*^9}, {3.7849116451928*^9, 
  3.78491164529323*^9}, {3.784911685142025*^9, 3.7849116862039213`*^9}, {
  3.784912156840293*^9, 3.784912156917515*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c226d8e6-6776-42d4-b0e5-46953cf16490"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["N1", "2"], 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a", "+", 
          RowBox[{"b", " ", "c"}], "+", "d", "-", 
          RowBox[{"a", " ", "d"}]}], ")"}], "2"], " ", 
       SuperscriptBox["N1", "4"]}]], " ", 
     SuperscriptBox["N1", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["N1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "p", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", "p"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "-", "q"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "q"}], "+", "r", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"]}], "+", "r"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]}], "+", "r"}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d"}], "+", 
          RowBox[{"c", " ", "q"}], "+", "r"}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a", "+", 
           RowBox[{"b", " ", "c"}], "+", "d", "-", 
           RowBox[{"a", " ", "d"}]}], ")"}], "2"], " ", 
        SuperscriptBox["N1", "4"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["N1", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "4"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[
   1], {$CellContext`N1^2 ((-1 + $CellContext`a + $CellContext`b \
$CellContext`c + $CellContext`d - $CellContext`a $CellContext`d)^2 \
$CellContext`N1^4)^Rational[-1, 2], 
    Rational[-1, 
      2] $CellContext`N1^6 ((-1 + $CellContext`a + $CellContext`b \
$CellContext`c + $CellContext`d - $CellContext`a $CellContext`d)^2 \
$CellContext`N1^4)^Rational[-3, 2] (
     2 + $CellContext`p + $CellContext`c^2 $CellContext`p + (-2 + \
$CellContext`d) $CellContext`d (2 + $CellContext`p) + 
     2 $CellContext`b (-1 + $CellContext`d) (
       2 $CellContext`c - $CellContext`q) + 
     2 $CellContext`c $CellContext`q + $CellContext`r + $CellContext`b^2 (
       2 $CellContext`c^2 + $CellContext`r) + $CellContext`a^2 (
       2 (-1 + $CellContext`d)^2 + $CellContext`r) - 
     2 $CellContext`a (2 + 
      2 $CellContext`b $CellContext`c (-1 + $CellContext`d) + 
      2 (-2 + $CellContext`d) $CellContext`d + $CellContext`c $CellContext`q + \
$CellContext`r))}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.784309536004434*^9, 3.7843095770567703`*^9}, 
   3.784309607331256*^9, {3.784309659393487*^9, 3.7843096714105053`*^9}, 
   3.784650006448172*^9, 3.7848432291098633`*^9, 3.784911646056861*^9, 
   3.784911681918743*^9, 3.784911947802619*^9, 3.784912381228422*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"2142dd47-99c5-4965-b296-8fc96c1e7ecf"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"afc700e1-89a4-419f-8ce6-0e715f61eb50"],

Cell["\<\
input state: 2 TMSV, checking for a two-mode Gaussian channel. \
\>", "Text",
 CellChangeTimes->{{3.784753834777403*^9, 
  3.7847538396323977`*^9}},ExpressionUUID->"31801f7a-7e9a-499f-847f-\
46a8b2758d84"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xmat", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a11", ",", "a12", ",", "a13", ",", "a14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b11", ",", "b12", ",", "b13", ",", "b14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c11", ",", "c12", ",", "c13", ",", "c14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d11", ",", "d12", ",", "d13", ",", "d14"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ymat", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p11", ",", "p12", ",", "p13", ",", "p14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p12", ",", "q12", ",", "q13", ",", "q14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p13", ",", "q13", ",", "r13", ",", "r14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p14", ",", "q14", ",", "r14", ",", "s14"}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Covout1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"(", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"PauliMatrix", "[", "0", "]"}], ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"PauliMatrix", "[", "0", "]"}]}], "}"}]}], "}"}], 
            ")"}], "]"}]}], ",", 
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"(", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"PauliMatrix", "[", "3", "]"}], ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"PauliMatrix", "[", "3", "]"}]}], "}"}]}], "}"}], 
            ")"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"(", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"PauliMatrix", "[", "3", "]"}], ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"PauliMatrix", "[", "3", "]"}]}], "}"}]}], "}"}], 
            ")"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"(", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"PauliMatrix", "[", "0", "]"}], ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"PauliMatrix", "[", "0", "]"}]}], "}"}]}], "}"}], 
            ")"}], "]"}]}]}], "}"}]}], "}"}], ")"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Covout2", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"(", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"PauliMatrix", "[", "0", "]"}], ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"PauliMatrix", "[", "0", "]"}]}], "}"}]}], "}"}], 
            ")"}], "]"}]}], ",", 
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{
           RowBox[{"ArrayFlatten", "[", 
            RowBox[{"(", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"PauliMatrix", "[", "3", "]"}], ",", "0"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"PauliMatrix", "[", "3", "]"}]}], "}"}]}], "}"}], 
             ")"}], "]"}], ".", 
           RowBox[{"Transpose", "[", "xmat", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"N1", 
            RowBox[{"(", 
             RowBox[{"N1", "+", "1"}], ")"}]}]], "*", 
          RowBox[{"xmat", ".", 
           RowBox[{"ArrayFlatten", "[", 
            RowBox[{"(", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"PauliMatrix", "[", "3", "]"}], ",", "0"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"PauliMatrix", "[", "3", "]"}]}], "}"}]}], "}"}], 
             ")"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "N1"}], "+", "1"}], ")"}], "*", 
           RowBox[{"xmat", ".", 
            RowBox[{"Transpose", "[", "xmat", "]"}]}]}], "+", "ymat"}]}], 
        "}"}]}], "}"}], ")"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"omega", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta1", " ", "=", 
    RowBox[{"Det", "[", 
     RowBox[{"Covout1", "+", "Covout2"}], "]"}]}], ";"}], " "}], "\n", 
 RowBox[{"fidelity", " ", "=", " ", 
  FractionBox["16", 
   SqrtBox["Delta1"]]}]}], "Input",
 CellChangeTimes->{{3.784753870127398*^9, 3.784753898118544*^9}, {
  3.7847540840892487`*^9, 3.784754163406302*^9}, {3.7849165678214827`*^9, 
  3.7849165736744633`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d24695ad-ba6a-4a1d-a4fb-9c02574d3b87"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"4", "/", 
          RowBox[{"(", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]]}], "-", 
                 RowBox[{"d14", " ", 
                  SqrtBox[
                   RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SqrtBox[
                    RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]]}], "-", 
                    RowBox[{"2", " ", "d14", " ", 
                    SqrtBox[
                    RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]]}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
                 RowBox[{"2", " ", "b14", " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]], "+", 
                    RowBox[{"c13", " ", 
                    SqrtBox[
                    RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]]}]}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "d13", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], "-", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"2", " ", 
                    TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton"]}]}], ")"}]}], "+", 
                    TemplateBox[{"4"},
                    "OutputSizeLimit`Skeleton"]}], ")"}]}], "-", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "-", 
                 RowBox[{"2", " ", "a14", " ", 
                  SqrtBox[
                   RowBox[{"N1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}]}]], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}]}], "+", 
              TemplateBox[{"4"},
               "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]}], ")"}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 25, 24302019548180239606, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 25, 24302019548180239606, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 25, 24302019548180239606, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[24302019548180239606 === $SessionID, 
   Out[25], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.784916580552907*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"bea9dfe7-6d1f-4b51-a042-83707fad8106"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "fidelity", "]"}]], "Input",
 CellChangeTimes->{{3.784852198852696*^9, 3.7848522026199827`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f2529964-fb07-4f29-a83c-f5352b5e4957"],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"fidelity", ",", 
   RowBox[{"N1", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.784849917568478*^9, 3.7848499191505938`*^9}, {
  3.784854164423381*^9, 3.784854172726984*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"636e5b67-c338-4537-a46d-97206488b718"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"a3a77e25-af6f-4c10-a03d-f3db1c6737e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1442, 1022},
WindowMargins->{{Automatic, 112}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 199, 3, 72, "Subchapter",ExpressionUUID->"f34a41b2-200e-495b-9e4d-f5798a85d1ff"],
Cell[CellGroupData[{
Cell[804, 29, 287, 5, 45, "Subsubsection",ExpressionUUID->"91da92f8-1955-4627-b46c-d41b26a347f6"],
Cell[CellGroupData[{
Cell[1116, 38, 4103, 107, 225, "Input",ExpressionUUID->"9bdd8472-a9af-402f-bc32-efaa5efc7068"],
Cell[5222, 147, 144449, 2682, 492, "Output",ExpressionUUID->"fa1a1964-75fc-41d3-8fd0-9d537a206c95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149708, 2834, 3125, 76, 136, "Input",ExpressionUUID->"ed1382d0-6e42-4901-ba7f-e4b34d427ce7"],
Cell[152836, 2912, 363, 10, 24, "Message",ExpressionUUID->"a17c4e19-929f-432e-aef8-d0e113c96483"],
Cell[153202, 2924, 363, 10, 24, "Message",ExpressionUUID->"603744df-0d3d-4681-84a2-169b970826b5"],
Cell[153568, 2936, 361, 10, 24, "Message",ExpressionUUID->"459b1e18-0106-43cb-89e2-9a4f2175b0e5"],
Cell[153932, 2948, 136405, 2552, 490, "Output",ExpressionUUID->"673f4701-429b-4a16-87a7-21cefb4c7332"]
}, Open  ]],
Cell[290352, 5503, 331, 10, 6, "Text",ExpressionUUID->"91ef1bdc-14fc-41ec-a4f2-c1fa6a63aeca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290732, 5519, 551, 13, 50, "Chapter",ExpressionUUID->"1df79523-3903-4cdd-a422-d501ff2906dd"],
Cell[CellGroupData[{
Cell[291308, 5536, 2276, 63, 131, "Input",ExpressionUUID->"484bee2c-bcf1-4c8a-9409-5dec790199ba"],
Cell[293587, 5601, 3694, 108, 152, "Output",ExpressionUUID->"e969b300-8d31-49c2-9b88-d11fe58abfc3"]
}, Open  ]],
Cell[297296, 5712, 331, 10, 6, "Text",ExpressionUUID->"aa5398ec-6c0c-4a77-b7a5-52a2e7c3c2ea"],
Cell[CellGroupData[{
Cell[297652, 5726, 221, 5, 67, "Section",ExpressionUUID->"15a3197a-7f74-44d1-938c-30a111f09699"],
Cell[CellGroupData[{
Cell[297898, 5735, 278, 6, 45, "Subsubsection",ExpressionUUID->"bebc7efe-2782-418e-a63a-024d9ccfe8b2"],
Cell[298179, 5743, 376, 8, 30, "Input",ExpressionUUID->"eef399db-ebd2-4a1d-bb97-8c190b2a7cd8"],
Cell[298558, 5753, 2898, 62, 73, "Input",ExpressionUUID->"16066b24-5e15-48e1-8f50-ff12e43dc836"],
Cell[CellGroupData[{
Cell[301481, 5819, 166, 3, 30, "Input",ExpressionUUID->"108115f5-d626-4371-9f3e-36d893762284"],
Cell[301650, 5824, 31264, 621, 527, "Output",ExpressionUUID->"64341b65-2616-449e-ad08-ddd9f0d4221c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[332963, 6451, 403, 12, 45, "Subsubsection",ExpressionUUID->"e96c7c32-f907-4758-8463-274eb1d0c424"],
Cell[333369, 6465, 2468, 68, 178, "Input",ExpressionUUID->"ed0d5c2b-d0ab-40f5-b876-a3dadd58032d"],
Cell[CellGroupData[{
Cell[335862, 6537, 2047, 47, 73, "Input",ExpressionUUID->"da578455-6007-4150-b7e1-55b4c65e11ff"],
Cell[337912, 6586, 33153, 651, 414, "Output",ExpressionUUID->"24d55c13-6437-4d72-8cc1-0d350c6da5f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[371114, 7243, 248, 6, 45, "Subsubsection",ExpressionUUID->"cc27dbed-2f62-49a6-bc0b-d6135859cd1d"],
Cell[371365, 7251, 381, 9, 30, "Input",ExpressionUUID->"31437700-ff31-4507-ab6c-25acee3b3590"],
Cell[CellGroupData[{
Cell[371771, 7264, 1685, 39, 52, "Input",ExpressionUUID->"8989c52b-f1bc-4b71-bc71-99ff7b49c0d1"],
Cell[373459, 7305, 33440, 664, 389, "Output",ExpressionUUID->"d6a5247d-ed18-4541-a246-627a9c8542f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[406948, 7975, 195, 3, 45, "Subsubsection",ExpressionUUID->"bc23c6c7-5d2f-4e49-b487-f8f94f64e5d6"],
Cell[CellGroupData[{
Cell[407168, 7982, 344, 6, 30, "Input",ExpressionUUID->"15da4568-1cbe-431f-9734-d0ef023bc9e6"],
Cell[407515, 7990, 70498, 1366, 522, "Output",ExpressionUUID->"c713c71d-6943-442b-92f4-27de8860f8c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[478074, 9363, 150, 3, 67, "Section",ExpressionUUID->"f57fe346-0e69-4cf9-ba25-098d49af6253"],
Cell[CellGroupData[{
Cell[478249, 9370, 1395, 35, 52, "Input",ExpressionUUID->"9ed251eb-feaa-4c64-8527-33a0fa39b5ee"],
Cell[479647, 9407, 30832, 620, 537, "Output",ExpressionUUID->"b79a8819-84a2-4563-a584-4f6fdca7ee93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510516, 10032, 231, 4, 30, "Input",ExpressionUUID->"08ea39fd-7d2c-45e0-9f0f-4afef3033fa0"],
Cell[510750, 10038, 50136, 985, 539, "Output",ExpressionUUID->"a83129f4-df15-4db2-ab11-5e1b286ba7d3"]
}, Open  ]],
Cell[560901, 11026, 329, 10, 8, "Text",ExpressionUUID->"c9d9a87a-a5a8-489d-a35d-f51f620843a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561267, 11041, 203, 3, 72, "Subchapter",ExpressionUUID->"359d5692-5ada-432a-be0d-2102f9c5d34c"],
Cell[CellGroupData[{
Cell[561495, 11048, 176, 3, 54, "Subsection",ExpressionUUID->"a79b2fdf-d003-4514-a7a1-79ab90b095f2"],
Cell[CellGroupData[{
Cell[561696, 11055, 3721, 116, 384, "Input",ExpressionUUID->"738cf8f1-4bf1-45aa-af69-c12643d941fc"],
Cell[565420, 11173, 444, 10, 77, "Output",ExpressionUUID->"d4d74d16-2e0c-4953-9d2a-08f566656aa9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[565937, 11191, 269, 5, 51, "Chapter",ExpressionUUID->"aea925f7-b95d-479f-9d06-140e228dfec2"],
Cell[CellGroupData[{
Cell[566231, 11200, 5495, 159, 361, "Input",ExpressionUUID->"b3072b10-196c-4392-9035-385ab45354d0"],
Cell[571729, 11361, 471, 11, 77, "Output",ExpressionUUID->"de7e93ad-c2a3-4cfd-b287-48d7bb65dabd"]
}, Open  ]],
Cell[572215, 11375, 724, 22, 82, "Input",ExpressionUUID->"f26dc237-7b54-47ed-90a2-498999876148"],
Cell[572942, 11399, 586, 11, 30, "Input",ExpressionUUID->"f9b958ed-8550-4261-ad6a-43a32843190b"],
Cell[CellGroupData[{
Cell[573553, 11414, 4276, 96, 178, "Input",ExpressionUUID->"95c81c33-a308-4394-875e-e940e1fac885"],
Cell[577832, 11512, 76250, 1462, 515, "Output",ExpressionUUID->"2df41484-5bca-487c-80f0-68b0359defd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654119, 12979, 4304, 96, 178, "Input",ExpressionUUID->"cdf8fb7a-0dbc-4f30-ad06-6946b00023a0"],
Cell[658426, 13077, 75905, 1455, 540, "Output",ExpressionUUID->"35a177b4-7117-499d-a373-556a84013177"]
}, Open  ]],
Cell[734346, 14535, 331, 10, 6, "Text",ExpressionUUID->"d9a84d90-451f-4c25-98b3-1b338b4235cb"],
Cell[CellGroupData[{
Cell[734702, 14549, 187, 3, 72, "Subchapter",ExpressionUUID->"d9045782-0bf5-4639-b1a3-b239fe1e1176"],
Cell[CellGroupData[{
Cell[734914, 14556, 179, 3, 54, "Subsection",ExpressionUUID->"5ca7db4f-0092-4792-8b8e-45addbf2a56d"],
Cell[CellGroupData[{
Cell[735118, 14563, 6257, 186, 364, "Input",ExpressionUUID->"b66c097d-781e-4435-ae13-6185e6f81ac1"],
Cell[741378, 14751, 863, 24, 77, "Output",ExpressionUUID->"875c0530-9bfc-4da1-b9bc-71cb292805ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[742290, 14781, 187, 3, 54, "Subsection",ExpressionUUID->"b5b14302-07a4-4a89-858d-52ec1d492ef7"],
Cell[CellGroupData[{
Cell[742502, 14788, 11866, 351, 633, "Input",ExpressionUUID->"57a239a6-d49e-453e-90b8-4e7a17c4c83a"],
Cell[754371, 15141, 1526, 39, 77, "Output",ExpressionUUID->"5f4641ac-eb40-41f6-aaba-510a05b27368"]
}, Open  ]],
Cell[755912, 15183, 822, 20, 55, "Input",ExpressionUUID->"37968893-0940-4c5f-ad14-b690c368fb66"],
Cell[756737, 15205, 370, 8, 30, "Input",ExpressionUUID->"583843d4-2ffd-4743-9759-d78e5c3f262c"],
Cell[CellGroupData[{
Cell[757132, 15217, 3810, 88, 178, "Input",ExpressionUUID->"34bf84d2-5819-4393-92fd-a11161e137c1"],
Cell[760945, 15307, 75955, 1457, 470, "Output",ExpressionUUID->"797c5ae3-f5e3-483b-a9c8-0d899714606e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[836937, 16769, 3650, 84, 157, "Input",ExpressionUUID->"705a4f76-26ea-4c23-a9e6-821f3c2fbe81"],
Cell[840590, 16855, 59652, 1152, 525, "Output",ExpressionUUID->"b68dca82-3e18-4515-a9e8-d8a114734d00"]
}, Open  ]],
Cell[900257, 18010, 331, 10, 6, "Text",ExpressionUUID->"f2659628-bec8-43f3-9c77-9db7991ee77c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[900625, 18025, 241, 6, 67, "Section",ExpressionUUID->"b071f76c-787e-41ff-90ee-903bf44cb71d"],
Cell[900869, 18033, 267, 6, 35, "Text",ExpressionUUID->"62a352f4-4b72-4b25-bdbd-7256aacc0b56"],
Cell[CellGroupData[{
Cell[901161, 18043, 4080, 118, 264, "Input",ExpressionUUID->"83e13840-ae21-4e0c-b079-3a6b4c07293d"],
Cell[905244, 18163, 7671, 201, 125, "Output",ExpressionUUID->"c17482f0-f58d-41fb-84a2-4d456b5936f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[912952, 18369, 211, 3, 30, "Input",ExpressionUUID->"ea14846b-3130-4924-86a8-38f89ad64a8e"],
Cell[913166, 18374, 3138, 105, 120, "Output",ExpressionUUID->"f410e41e-0b2a-4e24-8004-f6cebc9ba70f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[916341, 18484, 276, 5, 30, "Input",ExpressionUUID->"cac0c877-9c82-41b9-bf1c-9de1c09b48fb"],
Cell[916620, 18491, 228, 4, 34, "Output",ExpressionUUID->"1fa70e84-fa3e-4d4a-8620-71bc512a5867"]
}, Open  ]],
Cell[CellGroupData[{
Cell[916885, 18500, 543, 11, 30, "Input",ExpressionUUID->"c226d8e6-6776-42d4-b0e5-46953cf16490"],
Cell[917431, 18513, 4101, 110, 118, "Output",ExpressionUUID->"2142dd47-99c5-4965-b296-8fc96c1e7ecf"]
}, Open  ]],
Cell[921547, 18626, 331, 10, 6, "Text",ExpressionUUID->"afc700e1-89a4-419f-8ce6-0e715f61eb50"],
Cell[921881, 18638, 215, 5, 35, "Text",ExpressionUUID->"31801f7a-7e9a-499f-847f-46a8b2758d84"],
Cell[CellGroupData[{
Cell[922121, 18647, 6788, 199, 321, "Input",ExpressionUUID->"d24695ad-ba6a-4a1d-a4fb-9c02574d3b87"],
Cell[928912, 18848, 12034, 309, 131, "Output",ExpressionUUID->"bea9dfe7-6d1f-4b51-a042-83707fad8106"]
}, Open  ]],
Cell[940961, 19160, 219, 3, 30, "Input",ExpressionUUID->"f2529964-fb07-4f29-a83c-f5352b5e4957"],
Cell[941183, 19165, 324, 6, 30, "Input",ExpressionUUID->"636e5b67-c338-4537-a46d-97206488b718"],
Cell[941510, 19173, 329, 10, 8, "Text",ExpressionUUID->"a3a77e25-af6f-4c10-a03d-f3db1c6737e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/dual_ec_dn.m <==
%function [d,Zba] = optimal_state_dual(C_BA,En,dimA,dimB,varargin)


%Dual SDP on a truncated Hilbert space

function [d,x, y, Zba] = dual_ec_dn(C_BA,En,dimA,dimB,varargin)

%number operator defined on a truncated Hilbert space
numopt=zeros(dimA, dimA);
for n=0:dimA-1
    vect1=zeros(dimA,1);
    vect1(n+1:n+1)=1;
    numopt=numopt+n*vect1*transpose(vect1);
end


cvx_begin sdp
cvx_solver sedumi 
if ~isempty(varargin)
	cvx_quiet true
end

variable x hermitian
variable y hermitian
variable Zba(dimB*dimA, dimB*dimA) hermitian

d=(x+y*En);
minimize d

Zba>=C_BA;
Zba>=0;
x>=0;
y>=0;
x*eye(dimA)+y*numopt>=PartialTrace(Zba,1,[dimB,dimA])

cvx_end

end

==> anc/ec_dn.m <==
%SDP on a truncated Hilbert space

function [d, rho0] = ec_dn(C_BA,En,dimA,dimB,varargin)


numopt=zeros(dimA, dimA);
for n=0:dimA-1
    vect1=zeros(dimA,1);
    vect1(n+1:n+1)=1;
    numopt=numopt+n*vect1*transpose(vect1);
end

cvx_begin sdp
cvx_solver sedumi 
if ~isempty(varargin)
	cvx_quiet true
end

variable X(dimB*dimA, dimB*dimA) complex
variable rho0(dimA, dimA) hermitian

d = 0.25*trace(C_BA'*X) + 0.25*trace(C_BA*X');
maximize d

rho0>=0;
trace(rho0)==1;
trace(numopt*rho0)<=En;
constr = [tensor(eye(dimB), rho0) X;X' tensor(eye(dimB), rho0)];
constr>=0;

cvx_end
end



==> anc/sdp-output.dat <==
   1.0000000e-04   2.6701485e-01
   1.0198990e-02   2.4525210e-01
   2.0297980e-02   2.3515285e-01
   3.0396970e-02   2.2731558e-01
   4.0495960e-02   2.2065259e-01
   5.0594949e-02   2.1474090e-01
   6.0693939e-02   2.0936317e-01
   7.0792929e-02   2.0439017e-01
   8.0891919e-02   1.9973761e-01
   9.0990909e-02   1.9534697e-01
   1.0108990e-01   1.9117557e-01
   1.1118889e-01   1.8719122e-01
   1.2128788e-01   1.8336891e-01
   1.3138687e-01   1.7968872e-01
   1.4148586e-01   1.7613451e-01
   1.5158485e-01   1.7269299e-01
   1.6168384e-01   1.6935304e-01
   1.7178283e-01   1.6610526e-01
   1.8188182e-01   1.6294160e-01
   1.9198081e-01   1.5985514e-01
   2.0207980e-01   1.5683984e-01
   2.1217879e-01   1.5389040e-01
   2.2227778e-01   1.5100217e-01
   2.3237677e-01   1.4817100e-01
   2.4247576e-01   1.4539320e-01
   2.5257475e-01   1.4266546e-01
   2.6267374e-01   1.4051634e-01
   2.7277273e-01   1.3871411e-01
   2.8287172e-01   1.3690855e-01
   2.9297071e-01   1.3509968e-01
   3.0306970e-01   1.3328751e-01
   3.1316869e-01   1.3147201e-01
   3.2326768e-01   1.2965321e-01
   3.3336667e-01   1.2783107e-01
   3.4346566e-01   1.2600561e-01
   3.5356465e-01   1.2417681e-01
   3.6366364e-01   1.2234468e-01
   3.7376263e-01   1.2050920e-01
   3.8386162e-01   1.1867038e-01
   3.9396061e-01   1.1682822e-01
   4.0405960e-01   1.1498270e-01
   4.1415859e-01   1.1313383e-01
   4.2425758e-01   1.1128159e-01
   4.3435657e-01   1.0952413e-01
   4.4445556e-01   1.0806039e-01
   4.5455455e-01   1.0657773e-01
   4.6465354e-01   1.0507627e-01
   4.7475253e-01   1.0355611e-01
   4.8485152e-01   1.0201734e-01
   4.9495051e-01   1.0046007e-01
   5.0504949e-01   9.8884381e-02
   5.1514848e-01   9.7290355e-02
   5.2524747e-01   9.5678068e-02
   5.3534646e-01   9.4047604e-02
   5.4544545e-01   9.2498656e-02
   5.5554444e-01   9.1096869e-02
   5.6564343e-01   8.9667360e-02
   5.7574242e-01   8.8210004e-02
   5.8584141e-01   8.6724682e-02
   5.9594040e-01   8.5211250e-02
   6.0603939e-01   8.3669663e-02
   6.1613838e-01   8.2102045e-02
   6.2623737e-01   8.0710645e-02
   6.3633636e-01   7.9283759e-02
   6.4643535e-01   7.7820403e-02
   6.5653434e-01   7.6320132e-02
   6.6663333e-01   7.4782539e-02
   6.7673232e-01   7.3207176e-02
   6.8683131e-01   7.1593611e-02
   6.9693030e-01   6.9941408e-02
   7.0702929e-01   6.8250125e-02
   7.1712828e-01   6.6519308e-02
   7.2722727e-01   6.4748509e-02
   7.3732626e-01   6.2937270e-02
   7.4742525e-01   6.1085133e-02
   7.5752424e-01   5.9191631e-02
   7.6762323e-01   5.7256292e-02
   7.7772222e-01   5.5278641e-02
   7.8782121e-01   5.3258199e-02
   7.9792020e-01   5.1194480e-02
   8.0801919e-01   4.9086991e-02
   8.1811818e-01   4.6935232e-02
   8.2821717e-01   4.4738707e-02
   8.3831616e-01   4.2496907e-02
   8.4841515e-01   4.0209323e-02
   8.5851414e-01   3.7875420e-02
   8.6861313e-01   3.5494676e-02
   8.7871212e-01   3.3066560e-02
   8.8881111e-01   3.0590531e-02
   8.9891010e-01   2.8066042e-02
   9.0900909e-01   2.5492539e-02
   9.1910808e-01   2.2869461e-02
   9.2920707e-01   2.0196233e-02
   9.3930606e-01   1.7472291e-02
   9.4940505e-01   1.4697063e-02
   9.5950404e-01   1.1869929e-02
   9.6960303e-01   8.9903040e-03
   9.7970202e-01   6.0575735e-03
   9.8980101e-01   3.0711445e-03
   9.9990000e-01   3.0362814e-05


==> anc/tensor.m <==
function M = tensor(varargin)

% TENSOR  Tensor product
% author: Toby Cubitt
% requires: none
% license: GPL2
%
%   m = TENSOR(a,b,c,...) returns the kronecker product of its arguments.
%
%   Each argument should either be a matrix, or a cell array containing a
%   matrix and an integer. In the latter case, the integer specifies the
%   repeat count for the matrix, e.g. TENSOR(a,{b,3},c) = TENSOR(a,b,b,b,c).


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


M = 1;
for j = 1:nargin
  if iscell(varargin{j})
    for k = 1:varargin{j}{2}
      M = kron(M,varargin{j}{1});
    end
  else
    M = kron(M,varargin{j});
  end
end



